When RAG Fails to Equalize: Geo-bias in Factual Question Answering over Public Companies

Retrieval-augmented generation (RAG) is widely assumed to mitigate factual errors in large language models (LLMs), but it remains unclear whether retrieval uniformly compensates for missing knowledge. We study this question in a controlled factual QA setting over public companies, constructing a benchmark of approximately 2,000 firms across global equity indices. We evaluate six LLMs on four atomic attributes under four conditions: no-context, perfect context, misleading context, and distraction context. We find strong geographic disparities in no-context accuracy, indicating uneven parametric knowledge. While perfect context improves performance, it does not eliminate these gaps: gains are correlated with baseline accuracy, suggesting retrieval effectiveness is coupled to internal representations. Under misleading context, models frequently copy incorrect information. Larger models improve overall performance but do not remove these structural effects. These results challenge the view of RAG as a universal corrective and highlight the interaction between model knowledge, context quality, and entity representation.

==> images/code/geobias-main/analysis/atlas/atlas_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c0bcb7b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.colors as colors\n",
    "import pandas as pd\n",
    "import warnings\n",
    "import statsmodels.api as sm\n",
    "import geopandas as gpd\n",
    "import math\n",
    "\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "648b8e07",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load cities\n",
    "df = pd.read_csv('../../dataset/data/external/world_cities.csv')\n",
    "\n",
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "c4df1de1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def haversine_km(lat1, lon1, lat2, lon2):\n",
    "    # Convert decimal degrees to radians\n",
    "    lat1, lon1, lat2, lon2 = map(math.radians, [lat1, lon1, lat2, lon2])\n",
    "    \n",
    "    # Differences\n",
    "    dlat = lat2 - lat1\n",
    "    dlon = lon2 - lon1\n",
    "    \n",
    "    # Haversine formula\n",
    "    a = math.sin(dlat / 2)**2 + \\\n",
    "        math.cos(lat1) * math.cos(lat2) * math.sin(dlon / 2)**2\n",
    "    \n",
    "    c = 2 * math.asin(math.sqrt(a))\n",
    "    \n",
    "    # Earth's radius in kilometers\n",
    "    R = 6371.0\n",
    "    \n",
    "    return R * c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "045b4493",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a5f68b5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "5cab0d84",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_numeric(x):\n",
    "    try: \n",
    "        return float(x)\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "keep = df.iso2.isin(world.ISO_A2)\n",
    "\n",
    "resp_df = pd.read_parquet('../../results/atlas/llama8b.parquet')\n",
    "resp_float_df = resp_df.loc[keep, ['latitude', 'longitude']]\n",
    "\n",
    "resp_float_df['latitude'] = resp_float_df.latitude.apply(get_numeric)\n",
    "resp_float_df['longitude'] = resp_float_df.longitude.apply(get_numeric)\n",
    "\n",
    "resp_float_df = resp_float_df[keep]\n",
    "df_keep = df[keep]\n",
    "normalizer = df_keep.iso2.map(world.set_index('ISO_A2').geometry.area.to_dict())\n",
    "\n",
    "distance = pd.concat(\n",
    "    (df_keep.lat, df_keep.lng, resp_float_df.latitude, resp_float_df.longitude), axis=1\n",
    ").apply(lambda x: haversine_km(*x), axis=1)\n",
    "distance /= normalizer.values\n",
    "\n",
    "# Merge on country name\n",
    "merged = world.merge(\n",
    "    distance.groupby(df.iso2).mean().rename('score_llama8b').reset_index(), \n",
    "    how=\"left\", \n",
    "    left_on=\"ISO_A2\", \n",
    "    right_on='iso2'\n",
    ")\n",
    "\n",
    "\n",
    "resp_df = pd.read_parquet('../../results/atlas/llama70b.parquet')\n",
    "resp_float_df = resp_df.loc[keep, ['latitude', 'longitude']]\n",
    "resp_float_df['latitude'] = resp_float_df.latitude.apply(get_numeric)\n",
    "resp_float_df['longitude'] = resp_float_df.longitude.apply(get_numeric)\n",
    "\n",
    "resp_float_df = resp_float_df[keep]\n",
    "df_keep = df[keep]\n",
    "normalizer = df_keep.iso2.map(world.set_index('ISO_A2').geometry.area.to_dict())\n",
    "distance = pd.concat(\n",
    "    (df_keep.lat, df_keep.lng, resp_float_df.latitude, resp_float_df.longitude), axis=1\n",
    ").apply(lambda x: haversine_km(*x), axis=1)\n",
    "distance /= normalizer.values\n",
    "\n",
    "# Merge on country name\n",
    "merged = merged.merge(\n",
    "    distance.groupby(df.iso2).mean().rename('score_llama70b').reset_index(), \n",
    "    how=\"left\", \n",
    "    left_on=\"ISO_A2\", \n",
    "    right_on='iso2'\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba625548",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "8f405d36",
   "metadata": {},
   "source": [
    "## Make Map of Atlas Quiz Performance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "05bf1cd0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax0 = plt.subplots(1, 1, figsize=(10, 5))\n",
    "\n",
    "ax0.set_facecolor(\"#dbe9f6\")  # light ocean\n",
    "\n",
    "# 2) Project to Robinson (oval world map)\n",
    "# (You can also try \"+proj=wintri\" for Winkel Tripel)\n",
    "g_proj = merged.to_crs(\"+proj=wintri +datum=WGS84 +units=m +no_defs\")\n",
    "\n",
    "# 3) Your log norm (ensure >0 for LogNorm)\n",
    "vmin = min(g_proj[\"score_llama8b\"].min(), g_proj[\"score_llama70b\"].min())\n",
    "vmax = max(g_proj[\"score_llama8b\"].max(), g_proj[\"score_llama70b\"].max())\n",
    "norm = colors.LogNorm(vmin=vmin, vmax=vmax)\n",
    "\n",
    "# 4) Plot\n",
    "g_proj.plot(\n",
    "    column=\"score_llama8b\",\n",
    "    ax=ax0,\n",
    "    cmap=\"RdYlGn_r\",\n",
    "    norm=norm,\n",
    "    linewidth=0.25,\n",
    "    edgecolor=\"white\",\n",
    "    missing_kwds={\"color\": \"lightgrey\", \"label\": \"No data\"},\n",
    ")\n",
    "\n",
    "# 5) Make it look like the oval map frame\n",
    "ax0.set_aspect(\"equal\")\n",
    "\n",
    "# Remove axes and add border\n",
    "ax0.set_axis_off()\n",
    "for spine in ax0.spines.values():\n",
    "    spine.set_visible(True)\n",
    "    spine.set_color('black')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8aa0dbd9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "520c9d88",
   "metadata": {},
   "source": [
    "## Make Scatter Plot of Big Model vs Small Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "e3d2170b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8, 8))\n",
    "plt.scatter(\n",
    "    np.log10(merged.score_llama8b), \n",
    "    np.log10(merged.score_llama70b), \n",
    "    color='black', \n",
    "    marker='o', \n",
    "    facecolor='none', \n",
    "    label='Performance for a Single City'\n",
    ")\n",
    "\n",
    "# Label points above the diagonal\n",
    "for idx, row in merged.iterrows():\n",
    "    if pd.notna(row['score_llama8b']) and pd.notna(row['score_llama70b']):\n",
    "        x_val = np.log10(row['score_llama8b'])\n",
    "        y_val = np.log10(row['score_llama70b'])\n",
    "        # Points above diagonal: y > x (Llama70B worse than Llama8B)\n",
    "        if y_val > x_val:\n",
    "            plt.annotate(\n",
    "                row['NAME'],\n",
    "                (x_val, y_val),\n",
    "                xytext=(-4, 4),              # top-left of marker\n",
    "                textcoords='offset points',\n",
    "                ha='right',                  # align text bottom-right to anchor\n",
    "                va='bottom',\n",
    "                fontsize=14,\n",
    "                alpha=0.7\n",
    "            )\n",
    "\n",
    "mn, mx = min(np.log10(merged.score_llama8b).min(), np.log10(merged.score_llama70b).min()), max(np.log10(merged.score_llama8b).max(), np.log10(merged.score_llama70b).max())\n",
    "plt.fill_between([mn, mx], [mn, mn], [mn, mx], alpha=0.1, color='green', label='Llama70B Better')\n",
    "plt.fill_between([mn, mx], [mx, mx], [mn, mx], alpha=0.1, color='red', label='Llama8B Better')\n",
    "\n",
    "ticks = plt.xticks()[0]\n",
    "plt.xticks(ticks=ticks, labels=['']*len(ticks))\n",
    "plt.yticks(ticks=ticks, labels=['']*len(ticks))\n",
    "plt.legend(loc='upper left', fontsize=16)\n",
    "\n",
    "plt.xlim(mn, mx)\n",
    "plt.ylim(mn, mx)\n",
    "plt.xlabel('Llama8B Performance', fontsize=14)\n",
    "plt.ylabel('Llama70B Performance', fontsize=14)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5d07a60f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cbe21e11",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "84c15c06",
   "metadata": {},
   "source": [
    "## Make Scatter Plot of Atlas Quiz Performance by Country vs Country GDP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "ed3237ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mask = merged.score_llama70b.notnull() & merged.GDP_MD.notnull() & (merged.GDP_MD > 0) & (merged.score_llama70b > 0)\n",
    "x = np.log10(merged.loc[mask, \"GDP_MD\"])\n",
    "y = np.log10(merged.loc[mask, \"score_llama70b\"])\n",
    "\n",
    "result = sm.OLS(y, sm.add_constant(x)).fit()\n",
    "\n",
    "beta = result.params[\"GDP_MD\"]\n",
    "alpha = result.params[\"const\"]\n",
    "p_beta = result.pvalues[\"GDP_MD\"]\n",
    "\n",
    "stats_label = (\n",
    "    \"OLS fit\\n\"\n",
    "    f\"{'R²':<10}{result.rsquared:>10.4f}\\n\"\n",
    "    f\"{'Adj. R²':<10}{result.rsquared_adj:>10.4f}\\n\"\n",
    "    f\"{'β (GDP)':<10}{beta:>10.4f}\\n\"\n",
    "    f\"{'α':<10}{alpha:>10.4f}\\n\"\n",
    "    f\"{'p(β)':<10}{p_beta:>10.4g}\\n\"\n",
    "    f\"{'N':<10}{int(result.nobs):>10d}\"\n",
    ")\n",
    "\n",
    "plt.figure(figsize=(8, 8))\n",
    "plt.scatter(\n",
    "    x, y,\n",
    "    marker=\"o\",\n",
    "    edgecolor=\"dodgerblue\",\n",
    "    facecolor=\"none\",\n",
    "    s=36,\n",
    "    label=\"Country\"\n",
    ")\n",
    "\n",
    "# Smooth line + uncertainty band\n",
    "xgrid = np.linspace(x.min(), x.max(), 300)\n",
    "pred = result.get_prediction(sm.add_constant(xgrid)).summary_frame(alpha=0.05)\n",
    "\n",
    "plt.plot(\n",
    "    xgrid,\n",
    "    pred[\"mean\"],\n",
    "    color=\"black\",\n",
    "    linewidth=1.8,\n",
    "    label=stats_label\n",
    ")\n",
    "plt.fill_between(\n",
    "    xgrid,\n",
    "    pred[\"mean_ci_lower\"],\n",
    "    pred[\"mean_ci_upper\"],\n",
    "    color=\"black\",\n",
    "    alpha=0.15,\n",
    "    label=\"95% CI\"\n",
    ")\n",
    "\n",
    "plt.xlabel(\"Log10 GDP (million USD)\", fontsize=14)\n",
    "plt.ylabel(\"Log10 normalized distance error (Llama 70B)\", fontsize=14)\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "plt.grid(alpha=0.3)\n",
    "\n",
    "leg = plt.legend(\n",
    "    fontsize=16,\n",
    "    loc=\"best\",\n",
    "    frameon=True,\n",
    "    prop={\"family\": \"monospace\"}\n",
    ")\n",
    "for t in leg.get_texts():\n",
    "    t.set_ha(\"left\")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ce4e63f6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/analysis/company/baseline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "da169462",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import geopandas as gpd\n",
    "import warnings\n",
    "\n",
    "from scipy.stats import norm\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "274430aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')\n",
    "\n",
    "# Load cities\n",
    "df = pd.read_parquet('../../dataset/data/enriched.parquet')\n",
    "\n",
    "baseline_questions = pd.read_parquet('../../dataset/data/questions/questions.parquet')\n",
    "cond = baseline_questions.category == 'attributive'\n",
    "baseline_questions = baseline_questions[cond]\n",
    "\n",
    "baseline = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/baseline/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1)[cond].apply(lambda x: x == baseline_questions.answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "87a950d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "index_to_country = {\n",
    "    'asx200': 'AUS', 'cac40': 'FRA', 'csi300': 'CHN', 'dax': 'DEU', 'ftse250': 'GBR', 'gse': 'GHA', 'hang_seng': 'HKG',\n",
    "    'ibv': 'BRA', 'ipc': 'MEX', 'jse': 'ZAF', 'nifty': 'IND', 'nikkei': 'JPN', 'sp500': 'USA', 'tsx': 'CAN', \n",
    "    'ipsa': 'CHL',\n",
    "}\n",
    "slug_to_name = {\n",
    "    'gpt5': 'GPT-5', 'gpt5mini': 'GPT-5 Mini', 'gpt5nano': 'GPT-5 Nano', 'llama8b': 'LLaMA 8B', 'llama70b': 'LLaMA 70B'\n",
    "}\n",
    "\n",
    "map_to_gdp = world.set_index('ISO_A3').GDP_MD.to_dict()\n",
    "map_to_gdp = {k: map_to_gdp[k] for k in index_to_country.values() if k in map_to_gdp}\n",
    "map_to_gdp['FRA'] = int(world.loc[43, 'GDP_MD'])\n",
    "map_to_gdp['HKG'] = 363_070"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "0f348218",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_performance_by_gdp(column_name):\n",
    "    x = baseline_questions[baseline_questions.column == column_name]\n",
    "    y = baseline[baseline_questions.column == column_name]\n",
    "\n",
    "    mn = y.groupby(x.IndexName).mean()\n",
    "    st = norm.ppf(1 - 0.05 / 2) * y.groupby(x.IndexName).sem()\n",
    "\n",
    "    mn.index = mn.index.map(index_to_country)\n",
    "    st.index = st.index.map(index_to_country)\n",
    "\n",
    "    mn.columns = mn.columns.map(slug_to_name)\n",
    "    st.columns = st.columns.map(slug_to_name)\n",
    "\n",
    "    ordered_indices = pd.Series(map_to_gdp).loc[mn.index.tolist()].sort_values().index.tolist()\n",
    "    mn = mn.loc[ordered_indices]\n",
    "    st = st.loc[ordered_indices]\n",
    "\n",
    "    # Unconditional (overall) mean accuracy per model for this question column\n",
    "    unconditional_mean = y.mean()\n",
    "    unconditional_mean.index = unconditional_mean.index.map(slug_to_name)\n",
    "\n",
    "    # Left plot (bar) + right plot (scatter) with 3:1 width ratio\n",
    "    fig, (ax_bar, ax_scatter) = plt.subplots(\n",
    "        1, 2, figsize=(16, 5), gridspec_kw={\"width_ratios\": [3, 1]}, sharey=True\n",
    "    )\n",
    "\n",
    "    mn.plot.bar(\n",
    "        yerr=st,\n",
    "        capsize=3,\n",
    "        width=0.85,\n",
    "        edgecolor='white',\n",
    "        ax=ax_bar\n",
    "    )\n",
    "\n",
    "    # Horizontal reference line per model (matching bar color)\n",
    "    for i, model_name in enumerate(mn.columns):\n",
    "        ax_bar.axhline(\n",
    "            unconditional_mean[model_name],\n",
    "            color=f\"C{i}\",\n",
    "            linestyle=\"--\",\n",
    "            linewidth=1,\n",
    "            alpha=0.8\n",
    "        )\n",
    "\n",
    "    ax_bar.set_title(f\"Accuracy by GDP-ordered country ({column_name})\")\n",
    "    ax_bar.set_xlabel(\"Country (ISO3) — ordered by GDP as of 2019 (USD millions): low → high\")\n",
    "    ax_bar.set_ylabel(\"Accuracy\")\n",
    "    ax_bar.set_ylim(0, 1)\n",
    "    ax_bar.grid(axis=\"y\", linestyle=\"--\", alpha=0.7)\n",
    "    ax_bar.legend(\n",
    "        title=\"Model\",\n",
    "        ncol=3,\n",
    "        frameon=True,\n",
    "        facecolor=\"white\",\n",
    "        edgecolor=\"lightgray\",\n",
    "        framealpha=1.0\n",
    "    )\n",
    "    ax_bar.tick_params(axis=\"x\", rotation=45)\n",
    "\n",
    "    # Right subplot: GDP vs accuracy scatter + per-model best-fit line (log-log)\n",
    "    gdp_values = pd.Series(map_to_gdp).loc[mn.index].values.astype(float)\n",
    "    x_log = np.log10(gdp_values)\n",
    "\n",
    "    x_fit = np.linspace(gdp_values.min(), gdp_values.max(), 200)\n",
    "    x_fit_log = np.log10(x_fit)\n",
    "\n",
    "    for i, model_name in enumerate(mn.columns):\n",
    "        y_vals = mn[model_name].values.astype(float)\n",
    "\n",
    "        ax_scatter.scatter(\n",
    "            gdp_values,\n",
    "            y_vals,\n",
    "            color=f\"C{i}\",\n",
    "            s=28,\n",
    "            alpha=0.85\n",
    "        )\n",
    "\n",
    "        # Best-fit in log-log space: log10(y) = a*log10(x) + b\n",
    "        valid = (gdp_values > 0) & (y_vals > 0)\n",
    "        if valid.sum() >= 2:\n",
    "            a, b = np.polyfit(x_log[valid], np.log10(y_vals[valid]), 1)\n",
    "            y_fit = 10 ** (a * x_fit_log + b)\n",
    "            ax_scatter.plot(\n",
    "                x_fit,\n",
    "                y_fit,\n",
    "                color=f\"C{i}\",\n",
    "                linestyle=\"-\",\n",
    "                linewidth=1.5,\n",
    "                alpha=0.9\n",
    "            )\n",
    "\n",
    "    ax_scatter.set_title(\"GDP vs Accuracy\")\n",
    "    ax_scatter.set_xlabel(\"GDP as of 2019 (USD millions)\")\n",
    "    ax_scatter.set_ylabel(\"Accuracy\")\n",
    "    ax_scatter.set_ylim(0.1, 1)\n",
    "    ax_scatter.set_xscale(\"log\")\n",
    "    # ax_scatter.set_yscale(\"log\")\n",
    "    ax_scatter.grid(True, linestyle=\"--\", alpha=0.6)\n",
    "    plt.tight_layout()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6b3d994",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f48f6d4a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "c370abdc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_performance_by_gdp('Headquarters')\n",
    "fig.savefig('../../results/plots/accuracy_by_gdp_headquarters.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "3e2f2f65",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_performance_by_gdp('Key People')\n",
    "fig.savefig('../../results/plots/accuracy_by_gdp_key_people.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "1882c993",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_performance_by_gdp('Sector')\n",
    "fig.savefig('../../results/plots/accuracy_by_gdp_sector.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "49c14da8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_performance_by_gdp('Founding Year')\n",
    "fig.savefig('../../results/plots/accuracy_by_gdp_founding_year.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdf2257",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d41d8670",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "23f0e761",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/analysis/company/distract_context.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "12f4ee57",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import geopandas as gpd\n",
    "import warnings\n",
    "\n",
    "from scipy.stats import norm, binned_statistic, sem\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "057023e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')\n",
    "\n",
    "df = pd.read_parquet('../../dataset/data/enriched.parquet')\n",
    "\n",
    "baseline_questions = pd.read_parquet('../../dataset/data/questions/questions.parquet')\n",
    "dist_questions = pd.read_parquet('../../dataset/data/questions/rag_questions.parquet')\n",
    "\n",
    "cond = baseline_questions.category == 'attributive'\n",
    "baseline_questions = baseline_questions[cond]\n",
    "\n",
    "baseline = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/baseline/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1)[cond].apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "dist = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/dist_rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65c34435",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1d29f23e",
   "metadata": {},
   "outputs": [],
   "source": [
    "index_to_country = {\n",
    "    'asx200': 'AUS', 'cac40': 'FRA', 'csi300': 'CHN', 'dax': 'DEU', 'ftse250': 'GBR', 'gse': 'GHA', 'hang_seng': 'HKG',\n",
    "    'ibv': 'BRA', 'ipc': 'MEX', 'jse': 'ZAF', 'nifty': 'IND', 'nikkei': 'JPN', 'sp500': 'USA', 'tsx': 'CAN', \n",
    "    'ipsa': 'CHL',\n",
    "}\n",
    "slug_to_name = {\n",
    "    'gpt5': 'GPT-5', 'gpt5mini': 'GPT-5 Mini', 'gpt5nano': 'GPT-5 Nano', 'llama8b': 'LLaMA 8B', 'llama70b': 'LLaMA 70B'\n",
    "}\n",
    "\n",
    "map_to_gdp = world.set_index('ISO_A3').GDP_MD.to_dict()\n",
    "map_to_gdp = {k: map_to_gdp[k] for k in index_to_country.values() if k in map_to_gdp}\n",
    "map_to_gdp['FRA'] = int(world.loc[43, 'GDP_MD'])\n",
    "map_to_gdp['HKG'] = 363_070"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "328ab23a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae40aea4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cf30336",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "61df77bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_distract_context(column, num_bins=10, min_count=10):\n",
    "\n",
    "    accuracies = baseline[baseline_questions.column == column].groupby(\n",
    "        baseline_questions[baseline_questions.column == column].IndexName\n",
    "    ).mean()\n",
    "\n",
    "    fig, (ax_scatter, ax_bar) = plt.subplots(1, 2, figsize=(10, 4), gridspec_kw={'width_ratios': [2, 1]})\n",
    "\n",
    "    for i, model in enumerate(baseline.columns):\n",
    "        cond = (baseline_questions.column == column) & baseline[model]\n",
    "        \n",
    "        x = baseline_questions[cond].IndexName.map(accuracies[model].to_dict())\n",
    "\n",
    "        y_mn, bin_edges, _ = binned_statistic(x, ~dist[cond][model], statistic='mean', bins=num_bins)\n",
    "        y_st, bin_edges, _ = binned_statistic(x, ~dist[cond][model], statistic=sem, bins=num_bins)\n",
    "        y_ct, bin_edges, _ = binned_statistic(x, ~dist[cond][model], statistic='count', bins=num_bins)\n",
    "\n",
    "        xx = 0.5 * (bin_edges[1:] + bin_edges[:-1])\n",
    "        xx = xx[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_st = y_st[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_mn = y_mn[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        yerr = norm.ppf(1 - 0.05 / 2) * y_st\n",
    "\n",
    "        ax_scatter.errorbar(xx, y_mn, yerr, color=f'C{i}', fmt='o', ls='--', label=slug_to_name[model])\n",
    "        \n",
    "        # Add overall mean to bar plot\n",
    "        overall_mean = (~dist[baseline_questions.column == column][model]).mean()\n",
    "        overall_st = sem(~dist[baseline_questions.column == column][model])\n",
    "        overall_err = norm.ppf(1 - 0.05 / 2) * overall_st\n",
    "        ax_bar.bar(i, overall_mean, color=f'C{i}', alpha=0.7, width=0.6)\n",
    "        ax_bar.errorbar(i, overall_mean, overall_err, fmt='none', color='black', capsize=3)\n",
    "    \n",
    "    ax_scatter.set_ylim(None, 1.05)   \n",
    "    ax_scatter.grid(axis='both', alpha=0.3, linestyle='--')\n",
    "    ax_scatter.set_title('Binned baseline accuracy')\n",
    "    ax_scatter.set_xlabel('Index-level Bucketed Baseline Accuracy')\n",
    "    ax_scatter.set_ylabel('Distraction Rate')\n",
    "    ax_scatter.legend()\n",
    "    \n",
    "    ax_bar.set_xticks(range(len(baseline.columns)))\n",
    "    ax_bar.set_xticklabels([slug_to_name[model] for model in baseline.columns], rotation=45, ha='right')\n",
    "    ax_bar.set_ylabel('Distraction Rate')\n",
    "    ax_bar.set_ylim(None, 1.05)\n",
    "    ax_bar.grid(axis='y', alpha=0.3, linestyle='--')\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    return fig\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "83a88b78",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_distract_context(\"Headquarters\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/distract_context_headquarters.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "03ad1fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_distract_context(\"Key People\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/distract_context_key_people.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "40645fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA94AAAGGCAYAAACNL1mYAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAA3W1JREFUeJzsnQd8FMUXx3+XXkgoIYXepYjSQUCkiIKKihURpahYsGNDVIqFoojwRxRFEQsKig0bSBEVQaqgSJPeQkJPSC/3/7w59rJ3uUvukrtc+335LNmbbTNvZ3fnzbx5z2A0Go0ghBBCCCGEEEKIWwhyz2kJIYQQQgghhBBCxZsQQgghhBBCCHEzHPEmhBBCCCGEEELcCBVvQgghhBBCCCHEjVDxJoQQQgghhBBC3AgVb0IIIYQQQgghxI1Q8SaEEEIIIYQQQtwIFW9CCCGEEEIIIcSNUPEmhBBCCCGEEELcCBVvQgIIg8GAcePGwZtZuXKlyqf8LQkph+x34sQJeCM9evRQi8b+/ftVfufOnevRfBFCCCGEkIqHijchPowocaLM6ZeEhAT07NkTP/30k6ezRwghhBBCCAEQQikQ4vu8+OKLaNCgAYxGI1JSUpRCfvXVV+O7775Dv379zPtlZWUhJISPvSeoV6+ekn9oaKhHrk8IIYQQQjwHW+CE+AFXXXUV2rdvb/599913IzExEZ999pmF4h0REeGhHBKxRqD8HSMzMxNRUVGsNIQQQgjxG2hqTogfUqVKFURGRhYb3bae463Nk969ezeGDh2qjqtcuTKGDRumlB/rYx966CF88803aNmyJcLDw3HhhRdi8eLFxa5/5MgR3HXXXUr51/abM2dOsf0OHz6M/v37Izo6WpnIP/7448jJyXGqrDLH+9Zbb0VsbCzi4uLw6KOPIjs722KfDz74AL169VLXkPy0aNECb7/9drFzbdiwAX369EH16tWV/MSKQMqhp7CwENOmTVNlEkVaynjffffh9OnTJebT1hxvkXmlSpWUvEQOsh4fH48nn3wSBQUFLrmu8Pfff6trNWzYUB2blJSkynXy5Mli+0pepOOmZs2aSlYigwceeAC5ubnmfc6cOaPuVf369dU+tWvXxuDBg83z7bUpEFLm0ubvyzx4qU8bN27EZZddphTu0aNHq23ffvstrrnmGnNeGjVqhJdeeqmYbIS1a9cqK4+qVauq+nTxxRdj+vTp5vsv1/3rr7+KHTdhwgQEBwerchNCCCGEuAuOeBPiB5w9e1YpPWJqnpqaihkzZuDcuXO44447HDpeFFdRsCZOnIhNmzbhvffeU0rq5MmTLfZbtWoVvvrqK4wYMQIxMTH43//+h5tuugkHDx5USq8gpu6XXHKJWVEXRVLmm4syl5aWhscee0ztJ2bXl19+uTr2kUceUcrVxx9/jBUrVjhVdsm7KICS9z///FPlSZTRjz76yLyPKNmisF533XWqM0JM8KUMosw++OCDah+R25VXXqnyO2rUKNUJIYqjlFePKLuiWErnhOR73759ePPNN5VS98cffzhtSi5KpCj7nTp1wpQpU7Bs2TK8/vrrSskUhdcV1126dCn27t2rjhWl+99//8W7776r/orM5F4JR48eRceOHZVife+996JZs2ZKIV24cKHqiAkLC1P1qlu3bti+fbtS3tu2bavq3qJFi1RHinRaOIt0AIjVxm233abqrHQqCFJe6YwYOXKk+it1Y8yYMaoevfbaaxblE8uOGjVqqI4XKaPk7/vvv1e/b775ZnWf582bhzZt2lhcW9JE+a9Vq5bT+SaEEEIIcRgjIcRn+eCDD4zyGFsv4eHhxrlz5xbbX7aNHTvW/FvWJe2uu+6y2O+GG24wxsXFFTs2LCzMuHv3bnPali1bVPqMGTPMaXfffbexRo0axhMnTlgcf9tttxkrV65szMzMVL+nTZumjv3888/N+2RkZBgbN26s0n/55ZcSy67l/brrrrNIHzFihEqXvGlo19TTp08fY8OGDc2/v/76a3Xc+vXr7V7z999/V/vMmzfPIn3x4sXF0rt3764WjX379ql95J5pDBkyRKW9+OKLFudr06aNsV27dmW6ri1slf+zzz5Tx/7222/mtMGDBxuDgoJsyqCwsFD9HTNmjDruq6++sruPVi+lzHrknlrfW5GRpM2aNcuhfN93333GqKgoY3Z2tvqdn59vbNCggbFevXrG06dP28yPMHDgQGPNmjWNBQUF5rRNmzYVuyeEEEIIIe6ApuaE+AEzZ85Uo36yfPLJJ8qr+T333FNstNYe999/v8VvGdGUUUgZWdTTu3dvNRKrIea8YuIto6mC6Odffvklrr32WrUuI6HaIqO6MjIvI+rCjz/+qEYoZTRSQ8yMZaTVGbQRa42HH37YfH4NMRu3tg7o3r27yrf8FmSEW5BR0ry8PJvX+uKLL5Qp/hVXXGFRtnbt2qkR2V9++QVlwZb8NZm64rr68osZvhwrVgmCdj9k9F+mEci90/sL0NBGxeX+tmrVCjfccIPdfZxFzMhlNL6kfKenp6t8i2xk9H3Hjh0qXUb8ZfRfLCm0e2grP2IKLyP6elnJaLdcQ6w2CCGEEELcCU3NCfEDxDxYrywNHDhQmdSKqbeY4IqJcEnUrVvX4rfMkxXEZFsUa3v7aftq84yPHz+uzJTFjFkWW4hJt3DgwAE0bty4mLLWtGlTOEOTJk0sfkvHQFBQkMX8YjHFHjt2LNasWVNs7roo3qLUiiIuCtj48ePxxhtvKPNjmXd9++23K8VQ+O+//9T+YoZfUtmcQeZci3m7PZm64rqnTp1S5Zo/f36xfbWOB7l30tEi861LYs+ePS5XVMXM21YdFVP4559/XpmYW3cCafmW/Ail5Vs6LaSjR5RtmeIgHQ3ifPD6669X0yYIIYQQQtwJFW9C/BBRPGXUW5xLidIm85tLQpxL2cJkYe74fqLMCDJPd8iQITb3lVFyd2KtyItiJoqWzFeeOnUq6tSpo5Q8GREXBVvLsxwnc5llzrPMAV+yZImawyzzrSVNRpZlX1F+RXmzhbUC7Qj2ZKqnvNeVefCrV6/GU089hdatW5vL0rdvX3P5XYm9kW9bTtGsR7Y1pANHOkOk40fC5UmHinRSyAj9M88843S+Rc7SiTJ79my89dZbqjNGRsAd9YNACCGEEFIeqHgT4qfk5+erv+IMq6IQBVBGD0XBErP00uJab926VSntekVt586dTl1TOhbEMZyGeGgXpUwcrgmiRIundHH+pR+xt2eeLSbYsrzyyiv49NNPMWjQIDVSLKb7ovyJ87OuXbvaVBbdRXmuKyPny5cvVyPe4phMLzfreydKrtyT0vJS2j6axYQoz3rEysFRxPO5THeQ6RLi7VxDzMqt8yNInkqrc2JuLh0pUifE4Z+UWaZAEEIIIYS4G87xJsQPkTnKP//8sxrZbd68eYVdV0YVxQxZ5gHbUs7EnFlDQj/JiKOMMmuIGbg9E/WS5rfrEY/ugnjJ1vJkPXovZsoSYspaQbUe4ZfRYUELcSYjx9KpICGtbHV0WCuarqI817VVfkFCk1lbSYhpvSilElbNGu14ub9btmzB119/bXcfTRn+7bffzNsk/87cW1v5lpBmMlqtR7yqS8eLlMdaDtZlFmsLWcRrv9RR8aJuHXKPEEIIIcQdsMVBiB8go3easymZwysjtTKiKWGx9HO0K4JJkyap0WQJjzV8+HAVM1vmGIuJsIzayrog2yQcloxCSgxnmX8r4cTEwZozyAiohAkTs2mZwy3O5cSkWByACRIiTDogxGmYhOQSCwAxNxbT7eTkZPN5PvzwQ6XUidMwURzFmZfsJ/KTTgJBTJ/lHBK6bPPmzercEsZLZC0O0MS0X+8szlWU57qSfxkxfvXVV1WHjMynlk4Z65FjLaa1bJPriZM76bQRGck1JJScOC8Tc3XpLLnllluUKb44eJN7KhYFs2bNUnKXqQ1iNfDss8+qbdWqVVNWA5oVhiN06dJFjZzLlAUJnyZWEVI/rJVp6TCQcHFyf6WjRJy0SV2S50HmiMuUAT1S3yROukAzc0IIIYRUGG7xlU4I8Vg4sYiICGPr1q2Nb7/9tkU4pZLCiR0/ftzmefXhoOT3gw8+WCwPEsZJwmLpSUlJUfvWqVPHGBoaakxKSjJefvnlxnfffddivwMHDqhwYBIeqnr16sZHH33UHCLL0XBi27ZtM958883GmJgYY9WqVY0PPfSQMSsry2LfRYsWGS+++GIlm/r16xsnT55snDNnjkUZJbSUhJyqW7euCseWkJBg7Nevn3HDhg3Fri3lkHBfkZGR6roXXXSR8emnnzYePXrU6XBi0dHRdstWluva4vDhwypEXJUqVVRIt1tuuUUdY10ftHsiYcXi4+OVHCTkmtzLnJwc8z4nT55Ucq5Vq5YKMVe7dm1VFn0IuT179hh79+6tzpGYmGgcPXq0cenSpTbDiV144YU28/3HH38YL7nkElVeCQUmZV2yZInN+rFq1SrjFVdcoeQiMpX7rQ9zp5GcnGwMDg42XnDBBSXKjBBCCCHElRjkv4pT8wkhhBDPISHJZERc5ru/8MILvBWEEEIIqRA4x5sQQkjAMHfuXDXf/M477/R0VgghhBASQHCONyGEEL9HYoFv27ZNeasXJ3Ka13tCCCGEkIqApuaEEEL8nh49eqhY5hKSTRzwiZM5QgghhJCKgoo3IYQQQgghhBDiRjjHmxBCCCGEEEIIcSNUvAkhhBBCCCGEEDcScM7VCgsLcfToUcTExMBgMHg6O4QQQgghLkEixKanp6NmzZoICgrcsRW29Qgh3vjeDTjFW5TuOnXqeDobhBBCCCFu4dChQ6hdu3bASpdtPUKIN753A07xlpFuTTixsbGezg4hhBBCiEtIS0tTgwtaWydQYVuPEOKN792AU7w183JRugNZ8RazCKkoIgOa3FMmrCN8Zvge4XuV3xr/+fYG+nedbT1CSEXjyHs3cCcABTjy8c/KylJ/CWXCOsJnhu8Rvlf5reG3lxBCiPug4k0IIYQQQgghhLgRKt6EEEIIIYQQQogbCbg53qRoHkJ0dHTAzwPTQ5lYQnlQHqXBOuIZeRQUFCAvLw++gExnCg0NRU5ODr83LpCHHBscHOyOW0UIIcTNUPEOUOSDH+heT62hTCgP1g8+M978DhGl7dixYzhz5ozbrkG8nypVqiApKYkdGYQQ4mN4VPH+7bff8Nprr2Hjxo1ITk7G119/jf79+5d4zMqVKzFy5Ej8+++/ynX7888/j6FDh1ZYnv0FacCdPn0aVatW5cebMmEd4TPD94gPvFc1pTshIQFRUVE+8e4WmcgIvYzS+kJ+vVkecmxmZiZSU1PV7xo1argpl4QQQvxO8c7IyECrVq1w11134cYbbyx1/3379uGaa67B/fffj3nz5mH58uW455571MenT58+FZJnf0E+4Lm5ueovG0OUCesInxm+R7z7vSrKmqZ0x8XFwVcQWeTn5yMkJITfGhfIIzIyUv0V5Vvqgi+YnXOQhRBCvEDxvuqqq9TiKLNmzUKDBg3w+uuvq9/NmzfHqlWr8MYbb1DxJsQbyM0AJtQ0rY8+CoRFezpHhPgF2pxuGekmgY1WB6RO+ILizUEWQgjxwTnea9asQe/evS3SZKT7scces3uMODCRRSMtLU39LSwsVIsgvc6ySE+0Pq51aena8WVNDwoKKnZuZ9PLmnct3VoG/lCmsuZdO9afylSe+yTHaH8dLpPsq5OnUXddbyhTaekl5VErU6Eflam8dU+rI9q6P5SpLOlaHvXPjDvLpP3V0q1xRbqrzq3Pr3W53JV3d5epvOn21p05j76e6euGdd30BjjIQgghPqh4y/y2xMREizT5Lcp0VlaW2QRLz8SJEzF+/Phi6cePH0d2drZal+MqV65sPo+GeKcVRzkyZ0/MBzViY2NVj/OpU6eUyZiGzOsLDw9X59Z/NMUsUHqltXlZGmImJuaDJ0+etPiwSpnkenJdDTFLq169usqf1nkghIWFoVq1ajh37pzqVdYorUxisijXkLzKNf2hTK64T5UqVTLLxF/KVNb7JOfR1uPj4x0qkyEvE9oTmpaejqz8c15VpvLcJ8mnKEz6+uHrZSpv3ZMyyHkkT5J3fyhTee7TiRMnzO9VqSuuLJOki1Il+ZRFzi95kevq86il68sjaHOK0zKz0eqlFSptywu9EBMZrtat95d8ynnl/NZete2l6zu0tfuqXVdGZ7XnRv7K+e3l3dky2Up3Z5nkPPbSSyuTvmOzrGWSRY6XZygiIsLieUpPT4evw0EW3+ls9McOVJaJ98lYzrpXEgajvS7qCkYyXppztQsuuADDhg3Ds88+a0778ccf1bxvcThiS/G2NeItTtmkISSNLu3afMj54uLL2AUfzdwMBE2qrVaNzx6BMbTILJYfTTYE7NUlZ9MDscEmirr4OZHpVqJsaducHTHNyMnDhWN/Vr//HX8losJCvHp02JXp3pSX8qTLoIHUhfr166uOI32dkTaOdBydPXvW3MbxJtzV1hs3bpzNQZZdu3aZIw1onVgiG1sdc9IBZ6tjTjrUbHXMpaSklLuzUdqntjrmpJy2OuakY8VWxxzLxPvEupfosedJ3scNGzZ06L3rUyPeEj5DXnR65LcU0taLWJCXoyzWSMNHFj1aA8cae+nWx5cl3dlruipdPhZSgaTi6fPly2Uq733SRhCsZeLLZSopvbRrijy0OuJwHnXXUelOXNfb655eHo7WD28vU1nS9Xks6Znx1TKVNV1TiqzriKvzbr3d1r4lpRfq9Ln1+0+jW5N4BBts7+/suW2lS9QRkcm3335bbLv8FuVRpovpp4w5c35N4ZJpZ4sXL7bYNmXKFDz99NPo3r27ioiiP8fhw4dVQ0mUvK1bt5Z6TVGc5FqffPKJsr6rWbOmKptEVtH26dGjB3799VcLheuyyy5T+ahXr55K0ztXc7asWrq22Kpj9uqsvyNKukS8sR5kEWst/SCLIL/1Yf+0dFGorTu9BO0baJ0u57ZOl0Xuux65J7bSNQXAVrq0abUONv01xSpPlADrdJaJ94l1Dx57niTdUXxK8e7cubPq9dSzdOlSlU6cx9qUjVAmrCN8Zvge8d/36uKtyRi76F/z76EfrEeNyhEYe20L9G3pu6GpJLLJL7/8opTp2rVNFjfCnDlzULduXZvHzJ07F7feeqvyuL127Vp06tSpxGtMnjwZb7/9Nj788ENceOGF2LBhgxqVldGRRx55xLzf8OHD8eKLL6rG2YEDB1SHwh133IHff//dhSX2bzjI4judjf7Ygcoy8T4ZXFT3bNY7eBCZs7Z582a1CDJUL+sHDx4092AOHjzYvL+EEdu7d6/qwd6xYwfeeustfP7553j88cc9VgZCCCHE2xGl+4FPNiElrWjqlXDsbLZKl+3ehowy33333cq8XkYsmjZtiunTpxfbT0Y4rrzySqUUa6xevVqZCIt5sjWiFH/wwQe48847cfvtt+P9998vNS9yvuuvv16dT0bpb775ZnXNdevWWewnZoeiOEpnwCWXXIKHHnoImzZtKrMMAhEZTJFwsXo4yEII8Qc8qnhLj3GbNm3UIoiZkKyPGTNG/U5OTjYr4YJ8fH/44Qf1Apb43xJW7L333mMoMUIIIQFLZm6+3SU7rwAFhUaM/24bbDl00dLGLdqGjBzL0Xpb56tIZCqDjGB/8cUX2LZtm2objB49WnW4W3PXXXepUWz9aPegQYOU6aE1Mjouc/4kSoqMRs+fP99inp8tunTpopRBmTMsbNmyRYUzLSkkqpjYS15LG033dzjIQgghXmBqLvOhSvLtpv+I6o/566+/3Jwz/0dMJWROgr15ZIEIZUJ5sH7wmfHFd0iLMUvsbuvZNB73XtYIyWdNUTxsIV/hY2nZuPnt1fjpscvM6ZdO/gWnMoocyQj7JxUfQS6NsspDvIrrHWZJ57t4vBZlVszE9fTr109ZxYnpeLt27dQ+ohiLAm6NjHDfdtttyhlRy5Yt1VxvUe5lzrY9Ro0apeYNN2vWzOyl/JVXXlHKvR6xxJMBAWnbiHIvc8iXLLG8P74Qe9vVgyw9e/Y0/9bmYg8ZMkS18+wNsog1o1g4SOcLB1kIIf6AT83xJq5DGkK2nM4FMpQJ5cH6wWfGH98hqen2lW49uQXuiQFtb16cI8ycOVMpz6KYiZdZ8SjbunVrm0q6jF6LCblMSROF9+KLLy62n4TS/Oqrr5RSriHHiTJekuItivy8efPw6aefqjneMi1O5m+LkzVRIDVEEX/uuefMzl8nTJigTNI3btyonPWURxa+CgdZCCHEBBXvAEVM+CTWrHjlDFQvqNZQJpQH6wefGV98h2x7sY/dbUEGA/46eMah84y5toXF71XPFI1SllcuMgLsrMIpJuBPPvmkmlYm835FcX3ttdeUMzRbiLm5mHWLl3JZt4UozhKOS2/+rcXVFjNyUdht8dRTT6lRbxkpFy666CLlPG3ixIkWirc4W2vcuLFal7+i0Mt87wULFuCee+6x8GoeaAo4IYQEOlS8AxgvCeHuVVAmlAfrB58ZX3uHSCzukujYoJryXi6O1GzlTtS/pMoRuLRxvFPndTd//PGHmls9YsQIc9qePXvs7i8j0bL8/fffymmaLUQRfuKJJ4qNbss1ZGR90qRJNo8Ts3HrzhQxGbeO6W6NZlaujwlLCCEkMKHiTQghhPgxwUEGFTJMvJeLkq1XvrUxV9ku+7kDmRstptn6Ed64uDgVZ1k4cuSIObqJhsS9btKkCT766CM1R1rm/X788cdYv369WrfHihUrkJeXhypVqhTbJtcQD+NiMi5ztfUMHDhQhQF7+eWXzTG29Vx77bVqTreEJxPlXnzNTJ06tdjIuijoEudbMzV/6aWXVPxYMTcnhBAS2NDGmBBCCPFzJE7323e0RUKs5Rx0GemWdHfG8f7111/Rtm1bcxQTWfRO06ZMmWKxTRZxrnXffffhxhtvxIABA5Rp+MmTJy1Gv20RHR1tU+nWRrtbtGhRTOkWbrjhBqSmpuLHH3+0eeyMGTNUCDG5fvPmzZUJvORPFGs9s2fPVqblsohDMQlpJueUUGiEEEICG4MxwGxrpedd5mCdPXsWsbGxCFQ8Pc9MwtJonnhlfqKnTRq9QSbeRpnkkZsBTKhpWh99FAiLhr/A+kGZeLKOyLzkffv2qdFeGUEtK+nZebho3M9qfe6wDujWJN5tI92aTLT53XyvukYeJdUFtnEoB0JIxeLMe9fz2g7xCPLBl7lnbAhRJqwjfGb4Hgmc96peyZa53+5UugVNFt4sk4qE8iCEkMCFpuYBijiEEbO60hzDBBKUCeXB+sFnxt/fIWJdJLG4ZakISyPNCiDAjOvsQnkQQkjgQsWbEEIIIYQQQghxI1S8CSGEEEIIIYQQN0LFmxBCCCGEEEIIcSNUvAOUoKAgJCQkqL+EMmEd4TPD9wjfq+5yJsZIEZQHIYQQKt4B7eCloKCADm8oE9YRPjN8j/C96tZvjbYQyoMQQgIZDncGKNIIOnnyJBtDlAnrCJ8Zvkf4XnUr0slLKA9CCAl0qHgTQgghgUJuBjCusmmRdUIIIYRUCFS8CSGEEEIIIYQQN0LFO8Cd3hDKhHWEzwzfIwH0Xi3UmX0fWG352w0MGzYMN910k93t9evXx7Rp08p8/nHjximZ9+3bt9i21157TW3r0aNHsW2HDx9GWFgYWrZs6dB1JJ9yLuvlwQcfNO+TnZ2tfsfFxaFSpUqq3CkpKebt+/fvVw5N5bra38aNG+Pll1/mtC9CCAkAqHgHKPLRT0xMpFdzyoR1hM8M3yOB8l7dtgiY2bHo97ybgWktTeluROThzg6JGjVq4JdfflHKtJ45c+agbt26No+ZO3cubr31VqSlpWHt2rWlXmP9+vVITk42L0uXLlXpt9xyi3mfxx9/HN999x2++OIL/Prrrzh69ChuvPHGYudatmyZOsd///2H8ePH45VXXlF5JYQQ4t94aeuAVIRztZycHPayUyasI3xm+B4JhPeqKNefDwbSky3T05JN6W5Uvsvq1Vycst19991o0KABIiMj0bRpU0yfPr3YfhIa88orr8SHH35oTlu9ejVOnDiBa665xmZ+PvjgA9x55524/fbb8f7775eal/j4eCQlJZmX77//Ho0aNUL37t3V9rNnz6rzTJ06Fb169UK7du3UNSQff/75p8W5qlatqjpo6tWrh0GDBqFr167YtGmT0/IhhBDiW1DxDlCk4XH69GnvbCB6CMqE8mD94DPjk+8QcZJmb8nLNpmTL35Gcmgr16Y/sj3nXOnnLQNllUdhYSFq166tRpC3bduGMWPGYPTo0fj888+L7XvXXXepUWwNGUEWpVbMua2R0fHMzEz07t0bd9xxB+bPn4+MDMfLlpubi08++URdUxvJ37hxI/Ly8tQ5NZo1a6ZG3NesWWPXy/uGDRvUsZ06dXL4+oQQQnyTEE9ngBBCCCHlYEJN+9uaXAl0eQRIO1rCCYym7XP6AA/8UZQ87SIg86TlruPOVtitCg0NVabYGjLyLUqsKN5iJq6nX79+uP/++/Hbb7+p0WbZZ9WqVTZNuGVk+rbbbkNwcLCa492wYUOl3A8dOtShfH3zzTc4c+aMxf7Hjh1TSn6VKlUs9pWRbdmmR0bJxfxeFHhR1u+9914MHjzYYbkQQgjxTah4E0IIIf7MuSIHXyVSkAdvY+bMmUp5PnjwILKyspSy2rp1a5tKuoxei3n33r17ccEFF+Diiy8utp8ozF999ZVSyjXkOFHGHVW8Zd+rrroKNWuW0OFRAvPmzVMKf35+PrZu3YqHH35YmZ9PmjSpTOcjhBDiG1DxDmBCQnj7KRPWET4zfI/4/Ht1dAmj2YZg4PB6x87Td4Ll78f+gScRE/Ann3wSr7/+Ojp37oyYmBjlqdyeMzQx/RaTbVFmZd0Wn376qfI+rjftFlN4MWvftWuXUthL4sCBA8o5mijvemTet3QKiGKvH/UWr+ayTY+Yz4s3czFTb968Ofbs2YMXXnhBeWiPiIhwSDaEEEJ8D87xDlDEzK169ere633XA1AmlAfrB58Zn3yHhEXbX0IjgHpdgFgZnbXnWdwAxNYCGvYs/bwV6NX8jz/+QJcuXTBixAi0adNGKauipNrjwgsvVIso3uI0zd5o9RNPPIHNmzebly1btqBbt24OeRaXEXVx5mbttE3M22XUffny5ea0nTt3qpF66TTQI/vp5SEm7zL6LYo7IYQQ/4VDngGK9PCL2Z54ivX6uLMVBGVCebB+8Jnxy3dIUDDQd7LJe7lSvvXOzs7ns+8k035uQEaB//rrLwuZSKzrOnXqqPUjR44oBViPePxu0qQJPvroIyxZskTN7/74449VWC9Zt8eKFSvUvGnrudaCXEO8h4uptzg+0zNw4EC8+OKLKqa2PasFGRUXxXvIkCHF9qlcubLywD5y5EhUq1YNsbGxyoRclO5LLrnEYt/U1FQVTkycrP3zzz/KU3vPnj3VMYQQQvwXDncGcANR4pfSqzllwjrCZ4bvkQB4r7a4Drj1IyDG0uxZjYRLumx3ExLTum3btmrUWlv0TtOmTJlisU2WH374Affdd5+Kgz1gwABlGn7y5Ek1+l0S0dHRNpVubbS7RYsWxZRu4YYbblAK8Y8//mj33GJiLiPY9szY33jjDeXk7aabbsJll12mTMytTdKFPn36qPnh9evXV47Vrr76aixYsKDEchFCCPF9DEavbCG4D2kUSc+0xNwM5N5l6bmXRoaYzHnC3DwzNx8txixR69te7IOoMM8bX3haJt5GmeQh4YY0D8sy77SMpqneCOsHZeLJOiLzkvft26dGe8s1Dzg7DZhkGmnGoIVAo15uG+kWpIkhZtQyQuxVVgAewhXyKKkusI1DORBCKhZn3rvULgghhJBAQa9ky9xvNyrdhBBCCCnC88OMxCNIT7vEHOUIBGXCOsJnhu+RAHqvihVKBcbiFrxaHh6A8iCEkMCEincAf/jFAQyhTFhH+MzwPcL3qju/NQxdSXkQQgihqXlAzzNLT0/3TidAHoIyoTxYP/jM8B3i+veqeO/mt4byIISQQIdzvAMUaQRlZGSwMUSZsI7wmeF7hO9VtzudI5QHIYQEOlS8CSGEEEIIIYQQN8I53oQQQgghhJSB5ORktdijRo0aaiGEECreAezwJjIykt5VKRPWET4zfI/wver27w2hPPyVd955B+PHj7e7fezYsRg3blyF5okQ4p1Q8Q7ghpAEeyeUCesInxm+RwLnvZqZl4lOn3ZS62tvX4uo0Ci3Xo9ezSkPf+e+++7Dddddh6ysLFx66aUqbdWqVWpwQ+BoNyHEa+Z4z5w5E/Xr10dERAQ6deqEdevWlbj/tGnT0LRpU/VCq1OnDh5//HFkZ2dXWH79ybna2bNn6VyNMmEd4TPD9wjfq2791uTn5/NbQ3n4LaJYt23bFq1btzanybqkyULFmxDiFYr3ggULMHLkSGWGs2nTJrRq1Qp9+vRBamqqzf0//fRTjBo1Su2/fft2vP/+++oco0ePrvC8+0NjSHpnGeKFMmEd4TPD90jgvFcLCgvM6xtTNlr8dhcy//XRRx9F48aNVSd7YmIiunbtirfffhuZmZnm/aQTXkbIZYmOjlZKyxdffFFsm61l6NChxa67cuVKm/seO3bMbl61Yy688EIVBk1PlSpVMHfu3HLLw5vrByGEED9VvKdOnYrhw4dj2LBhaNGiBWbNmoWoqCjMmTPH5v6rV69WH+vbb79dfYSvvPJKDBw4sNRRckIIISTQWXZgGfov6m/+PWL5CPT5so9Kdxd79+5Fx44dsXTpUkyYMAF//fUX1qxZg6effhrff/89li2zvPaLL76oFHXZr0OHDhgwYID69q9fv97sxOrLL79U++7cudOcNn36dLt50O8nS0JCgkP5/uijj1wgAUIIIcTDc7xzc3OxceNGPPvss+a0oKAg9O7dW32UbdGlSxd88sknStGWD7l8GH/88Ufceeeddq+Tk5OjFo20tDRzXFEttqjWCy690Pqe6NLSrWOTOpsu5bU+t7PpZc27lm4tg4oqk/44fT5cUaay5t1W3pwpU0npnipTee6THKP9dbhM+Xnm3jzj/j9gbNgTCAr2mjKVll5SHstSV729TOWte1od0db9oUxlSdfyqH9m3FUm/XYt3Rpb6aJcP/HrEzDCMj01MxUjV47E691fR+96vUs8R1nSH3zwQYSEhCjFWUaxNRo2bKjmxVqXNyYmRo2Iy/Lmm2+qb/6iRYswadIk835Vq1ZVf+Pj49W6lm4tN+237Cej1fo0e/tqfx966CFlXSed++Hh4eZ99fvJ4IGMgEtbpFq1arj22msxefJkVKpUSe0j22Q6nFjmPfbYYzh06JCaAyzOuOrWrav2kVH1l19+GbNnz8bx48fRvHlzVVax/rMnY+vvt71vK3Geu+euL7PY8nKyzOsPfLIRoeGmOd7O8v7QDmXOAyHEu/GY4n3ixAn1wZGPqx75vWPHDpvHyEi3HCcfLm3e2P3331+iqfnEiRNtepuUD5w2N1zmi4tDHFHKxUxQQxoJ0gg4ffq06ijQiI2NVSPzp06dUnnQkAaAfKDl3PqPelxcHIKDg4uZ0Euvu8jg5MmTFh9WkYFcT66rIQ2X6tWrq/xpnQdCWFiY+uCfO3cOGRkZ5vTSynTmzBlVfsmrXLOiy5SVV2TCl5WVjfTTGeUukyvuk1xDk4k33CdP1j05j9QRWZeGa2llCt/7M2L/eLnofJ/egsLoJKR1fQ45Da/0ijKV5z5JPiUf+vrh62Uqb92TMsj5JU+Sd38oU3nuk3yftPeqKNeuLJOki1Il+ZRFzi95keuKwzQNSZdFK0+QIQghhhBMXj+5mNKt7uH5tEnrJqFDfAdEh0Wb85mRm1FMkYuNND0H1mbYoaGhFh3agsj1559/xksvvaTKp+VJc7gm57ClrOvT5bxa57l2vHZtbR/9vRNELvr92rRpo87RsmVLjBkzBpdcckmxvGtl0o4RxXvevHn43//+p5RnDa182l9RvsUCb//+/Xj44Yfx1FNPYcaMGeZ9xJR+ypQp+OCDD9R9GTJkCJ555hl1bsnnG2+8oc4h/m5kXrCMskuHxObNm9GkSZNiZdLuv5xbniEx3dc/T+np6cXkSQghxDvwKa/mMvdKTNXeeust5Yht9+7dat6YfNRfeOEFm8fIiLrMI9eQho44ZRNFQhpdgtaIlt/SONPQ0vU96vp0aSTp0dLl3Nbpslibt8lH2Fa6II0UW+nSCJMPrfU1pYddP5pQWpkk79qogSfKlJlb1FCKjIxAZGx0ucvkivskDVz9uZ0pkzvuk8/UvYMrYPj5EdWMt7hORgqq/PwIjLd8CEPidb5VJqv7JIs4ybGVd18tk6vqniz+VibB2TJZdyS7skySLgq9KKyy6BWyrvO6wh7danXD0AuHIiUzBSWRmpWKu5ffjYXXLjRf9+qvr8bpnKJOA+GfIf+YFWdrNKVfY9++fUreMooryq2GyFXr+B4xYoQaJdYjZZIOi9dff105Ab388stVunZNTQnVZGMrL7Ktdu3aah55+/btleItfmF69eqFP//8U80ft95fzqOdW+qQjHhLx/69995r9lavlU/+6tsWMn9dRq5lMECuqe2Tl5enptHJCL+m0EubRTuPKN5idj9o0CD1W2QhbR0Z7Rdl3FYeZZHjpSPI+nnS1ylvQsry2muvqfn14s9HOifEcrEkR7oix4MHD6qOqptvvlkNpHhr+QghxKsVb3mRygcuJcWyMSC/k5KSbB4jyrWYld9zzz3q90UXXaRGBuSj+Nxzz1l88DVk1EJvJmavgaBvVFljL93W9ZxNd/aarkoXZNRbGqL67RVVJv1xkuZO2Tiad2kgygiNtUxcmZeKLlNJ6aVdU+QhI3VaB43d/Y2FMCwZVUzpVttUmgGGJc8CzfsBhmCffZ708nC0fnh7mcqSrs+jXib+Uqaypmvnta4jrs679XZ773c9J7JOwBHyCvIcOp+9fWw9F4J+SpMg08UkTZRNUbD1x8lo8PPPP68Uc+lsELPrfv36WRxv669m3i3ccccdStlt1qyZWjTER8yePXuUUvfxxx/bzKv+7913362U/1dffVV1+ltvl/npogyKlZ506stItORbrBnEkkL2kb+NGjUyX0c67zSLCTnm6NGjyopPLwPJ55YtW0qtB1o9tPdt9RY0R7pyT2TQROQvpvQy995Wp5TmSFf8/cgUw127dinneVJGsQ7wNjLPnFBLfl7RtMaTB3chJNTU9oyqUl0thBDiMcVbRgHatWuH5cuXo39/k7MX+RDLb+kRtoWYbFl/VLTeaVvmasQ+Ii9p8MhfRxpagQBlUkZ5HFgNpB0tSbJA2hHTfg26wVdh/aBMvLWOSDxuewQHBePv4387dJ5nOj5j8XvxTYvLlS8ZBRY5iIKlRxv91eIc6xFTbVGyRJEWCwJH5Sim2RqaNZstZJRVYiw7gowsv/LKKyo/1u0SMS2XDoEHHnhA7SNWE3JeUdalDojCLehH+gWtUzOQ0DvSFUQB/+GHH5RiLQp2SY50BTHll7n2a9far+eeZMfKr7D52/cs0n6cMNy83vr6e9C2/70eyBkhxNvwqKm59IDKfCcxA5OPofSCygi29nIePHgwatWqpXqUBXFcIi9wma+lmZrLKLikawo48Q0KCosaHuv2nUK3JvEIDmIHgE9yLsW1+xFCnCIq1KTk2aNtQlskRiUqR2q25nkbYFDbL6lxiVPnLQ0xhb7iiiuUybBMC9OPSpdkDScKu7M4eowo6M7EVb7llluUibS1rxhxDiuDBTIirg0IfP75507lWToIatasiT/++APdu3c3p8vvksywfYmKcqTrSZr1uBF1W19mdztHuwkhXqF4S5gQmbMmzk5k3o84Flm8eLF5npzM7dGPcIv5mfQWy98jR46oeWKidEtvM/EdFm9NxthF/5p/D/1gPWpUjsDYa1ugb0vHG0TES6iU6Nr9CCEuRUa9R3UcpbyX21K6tdFu2c8dc3vFlFpCg40bNw4XX3yx+q6Ll3Mx0RbLN3chnfkNGjRQMbnFBPy9997DihUrlMM3Z7DlZVwUfZm/LXOVpR0iyrKM5DqLjPDLXHIxR5c2kDhhk84Bcb7mD1SUI11XRbAxTY8ycT52gEWarfToKnFqsb+/wfy/I+lqm49EcvDH6BQsE++TsZx1z6udq4n5lj3TcnEwYm32JR8oWUj5kIoive0VbWYuSvcDn2wqNuZy7Gy2Sn/7jrYeU749JRNvxWF51OsCxNYE0pJtzvOWhojaLvv5MKwflIkv1xEJFTa1x1RMXDdRjXxryEi3KN36UGKuRBTKDRs2KOVVRj0PHz6s/K60aNECTz75pHKu5s7R1ieeeEJ11Ivptyj9Mi+7Z8+eTp1HHLLJolfYxUGYWOCJMzQp12WXXaas88RSzxkeeeQR5UBO8ilzv0UuEj5N79E80CiLI11XRbBJCNUp7/khyDKGoFpILkIMRd+20/mhyDUGIz4kB/pH/UReGKT5rT+HkJoXjiAYUT20KKKCtN1T8yMQZihE1ZA8c3q+0XRCX4nk4I/RKVgm3qc0J+uevr6XhsEYYJONRJjyQMuHrqR5YMQ95uWXTl6B5LOmj6A18rlJqhyBVc/0otm5r7FtEfC51uC08Uq59WOghcmrOSHEeUR5EC/hMoJbHs/O6Tnp6DLf1An21uVvoUvNLm4Z6SaeqQve1sbR5rsvXLjQ7M9HkGmG4uD122+/LXZMt27dVMg3MfHXENNzcaQrSpotB3K2Rrwlgo00iPURbEobSR3+4XqnR7xLT3duxPu9oR05OswRb47iG3zHMkFzVu3Ie9f73F+SCkEqsphyOWMeUV5kLrc9pVuQqizbZb9AkYk345Q8RKm+9SMgJsm2ifkFlmaavgjrB2XiD3VEr2S3S2zndqVbGilikh1gffx2CTR56B3pamiOdDt37uwyR7oysikNXv2ij2CjhV0TNI/wttJNxuamxTQcYFKNy5euzu5Uekl5dEW6Pq0s6bbO7Ww6y8T7FORHdc9RqHgHMHqTnIogNT3bpfv5g0y8HafkIcr3g+uKfosiHp1ocqr27zfwB1g/KBNfryPiME1icctSXudphDjqSHf27Nn48MMPsX37duUJ3tqRrt75msyZF4d88+fPVyP7S5cupSNdQohf4PE53sQ/yMzNR4sxS9T6thf7ICqseNVKiHHMPNLR/YgXoh89a9wbuHYaUJgPNL/Wk7kihBDiIehIlxBCTFDxJhVGxwbVlPdycaRmLGGOt+xH/IRmV3s6B4QQQjwMHekSQghNzQMWmZcgjgAq0vuuxOmWkGHq+tb5Of9XtnsqnrcnZOLNuFwemaeAo5vhq7B+UCasI2VDm59LKA9CCAlkOMc7QBElQpyRVLSSKaHCJGRYQmy4RbqMdHsylJgnZeKtuFQehzcCM9oBC+4EcjPhi7B+UCasI2V7bvROaAIdyoMQQgIXKt4BingVTUlJ8Yj33aZJsfj2wa7m33OHdVAhxDypdHtaJt6IS+WR0AwIiwbOHgR+nwJfhPWDMmEdcZ5A8+JdGpQHIYQELlS8AxhPNYRGfr4Zl776i/m3zOn2lHm5NWwcukkeonT3nWha/+N/wIn/4IuwflAmrCOEEEIIKQtUvEmFcjojF5sPnUF+AUc/Ao5m/YAmVwKFecCPT4oW6+kcERJwFGZmYnuz5mqRdUIIIYRUDFS8SYXy++4TSt9qklCJkg80ZI7nVZOB4HBg70rg3688nSNCCCkXc+fORZUqVZw6pnfv3njssccoeUIICTCoeAewg5e4uLgKd3izcmeq+tutSXV4G56SibfiFnlUawh0e8K0vuQ5ICcdvgLrB2XiD3XEWFBgXs/csMHit7s4fvw4Hn30UTRu3BgRERFITExE165d8fbbbyNTN+pev359JTtZoqOj0bZtW3zxxRfFttlahg4dWuy6K1eutLnvsWPH7OZVO0YiOmRnZ1tsW79+vfkc+hjVu3btckoeX375JV566SWnjiGEEOL7UPEOUKThICFeKrKBWFhoxG+7jnu14l3RMvFm3CaPro8CcY2BC/oAhe5v9LuE3AwYxldB6CvVYcijea4Gnxnfkkfazz9j7zX9zL8P3Xsfdl/eW6W7i3379qFdu3ZYunQpJkyYgL/++gtr1qzB008/je+//x7Lli2z2P/FF19EcnKy2q9Dhw5KsV29erVSeiVdFlFchZ07d5rTpk+fbjcP+v1kSUhIKDXfMTEx+Prrry3S3n//fdStW9ciLTIy0qHzWXfOxMbGOnwMIYQQ/4CKtxeQmZuP+qN+UIusV5SH5tTU1Ar14P3v0TScOJeL6LBgtKlbFd6GJ2TizbhNHqERwH2/A9dOByKdM9H0Blg/LGXBZ8Y35CHK9ZFHH0N+qsnqSCM/JUWlu0v5HjFiBEJCQpTifOutt6J58+Zo2LAhrr/+evzwww+49tpriym8SUlJuOCCCzBz5kyl2H733XeIj49X6bJUq1ZN7SsKr5ZWuXJlu3nQ7yeLhDcrjSFDhmDOnDnm31lZWZg/f75KL8nUfNy4cWjdujU+/vhjNUov+brtttuQnp5udtDYo0cPZQFACCEksKDiTSrczLxr4+oIC2HVC2jCoorWZdI/Ha0RUmbESZrdJSdHmZOnTJho+zlTaUakvDIBBRkZpZ7XGU6ePImff/4Z999/vzIdt0VJ1gGisIeGhiI3NxflQRThGjVq4IorrsAff/zh0DF33nknfv/9dxw8eFD9llF2UaTF/L009uzZg2+++UaN6Mvy66+/YtKkSeUqAyGEEN8npCwHnTlzBgsXLlQfl6eeekr1Pm/atEnN26pVq5brc0n8gv5taiEmIgT1q9tugJEA5OQek4fzi24BWt/u6dwQ4pPsbNvO7rbo7pch7q67kV/CvGYYTSPfB24fhIbffmNOFjP0gtOnLXZtvmO7w/navXu3GuGV0Ws91atXN8+ffvDBBzF58uRix4qy/frrr+Ps2bPo1asXyoIo27NmzUL79u2Rk5OD9957T402r127tlQFWkbJr7rqKjWiPWbMGDX6fddddzl0XbF4kONk9F5T4pcvX45XXnkFvgTbeoQQ4mHF+++//1YeOcV8av/+/Rg+fLhSvL/66ivVM/zRRx+5OIvEX6hTLQpDuzZQ6xVlUk+8nO3fAXtWAMl/A02vAiK9bwoCIb5O/nGTb43SMObloSJYt26dUk4HDRqkFGI9zzzzDJ5//nmlmFeqVEmNFF9zzTWlnlP21bjjjjuUwt20aVO1aHTp0kUNGLzxxhvKFLw0RNEWk3A5n8xLF0dvMgpeGjIyrindWgeATEHwJdjWI4QQL1C8R44cqbyHvvrqqxYflquvvhq3384RK19B5rhJj74jc90CBcrEA/K4ZASw+VPgxE5gxcvANa/D2+EzYykLvkc8L4+mmzba3xgcjKzNWxw6T+Kzz1r8brzc0vGZs4gXczEll5FvvUm5zPEWZP62NWJFJ20MUaTFis5RR3WbN282r5fkuKxjx45YtWqVQ+eUEe97770Xd999t5qLLk7RHEHM4/VIGbR5/3rv6t4M23qEEOJ6nG4diIOU++67r1i6mJiXFKKDeBdi/ldQUKD+VgQfrdmPz9YdxMlzlqMbgSwTb6dC5BESVqRsr38fOPoXvB3WD0tZ8JnxvDyCoqLsL+HhiGrfDiFJSaL12T6BwaC2R3fpXOp5nUEUVZlXLU7Szp0759AxYoYuCrs4QXNGOZVjtKUkL+OioMsItCPIHPPBgwerEGOOmpmXhlY3vP09wrYeIYR4geIdHh6OtLS0YukSx1K8jhLfQD764vimIj7+EkZsxordeParf7DzmPfGba5ImfgCFSaPBt1Mc7xloun3I70+xBjrh6Us+Mx4vzwMwcFIHH1+NNtalz2v3Mp22c/ViNKdn5+vQoMtWLAA27dvV+G9PvnkE+zYsUOFX3MX06ZNw7fffqtG3Ldu3YrHHnsMK1asUPPKHUXibUsc8j59+rgsX95WP2zBth4hhHiB4n3dddepOJt55+eCSY+0zO2WeVk33XSTG7JIfJ1tyWk4np6DqLBgtKvPObzEBle+DITHAkc3AZs+pIgIcTGxV16JWtOnISTecjQ4RJyiTp+mtruDRo0aqTndl19+OZ599lm0atVKOTubMWMGnnzySaXYugtx0PbEE0/goosuQvfu3bFlyxYVN1zy4ihhYWFqFN7bTcNdDdt6hBDiegxGJ7texcPozTffjA0bNqi4lDVr1lQm5p07d8aPP/5oN2SItyCj9eIYTspR0jywikQcjbUYs0Stb3uxD6LCyuRsvkzxZl01H7GkMsz8ZTdeW7ITvZsn4r0h7Uvd31O4Wia+TpnkkZsBTKhpWh99FAhz4n3w59vA4lFA7Y7A3T/bN4v1BLpyFY46jKCIIv8WgQyfmYqThzgb27dvHxo0aICIiIgyn6cgPR27OnRU63XefQfRXbu6ZaRbQ5oYMuItZtuBpry6Sx4l1QVXtXECta1399z18DTvD+3g6SwQQtz0vnFa25ETL126VMXClN5jmbclYTnE0znxLSqqEaTF7+7R1PunIrBh6EF5dBgOhIQDrQd5l9JNSoTPjG/JQ69kR7Vv71alm/gubOsRQojrcVrxlnBhAwYMQNeuXdWiN+maP3++ckRCvB8ZjRGPse7mbFYeNh084xOKd0XJxFeocHkEhwDtXePAyJ3QGsJSFnxmfEse4iDNmVjcruiIsPbyHcj4ijzY1iOEENfjtC3csGHD1FC6NWKKJNuI75i7SfxUdzt5WfXfCRQUGtE4oRJqV3XOI66/ysRX8Kg8CvKATR8BBd4X7531w1IWfGYoj9KeFzHB53PjW/JgW48QQrxA8ZaPhS1TusOHDyvTJOIbyH08ffq02z/++06cQ5AB6HGBd492V6RMfAWPyUOu91F/YNHDwPrZ8DZYPyxlwWeG8igNCbFGfEsebOsRQogHTc3btGmjFG5ZxCOoOAbRf0TE0Uffvn3dkEXiyzzUqwnuuKQecgsKPZ0V4itIx95FNwMHVgErXgFa9Adia7jWkRshhJBisK1HCCFeoHj3799f/d28ebOKZ1mpUiWLcBv169dnODFikypRYZQMcY62Q4C/PgaObAR+fh64+X1KkBBC3AzbeoQQ4gWK99ixY9VfUbDFuVp5wpkQ70BvteAOZG53sNiZ+xDulomv4TF5SCima14H3u0JbF0ItB0MNOzumbyQEuEzQ3kQ/4FtPUII8aI53kOGDKHS7Sfed6tXr+5WD813vLcWN729Gv8cLu6ML1Bl4kt4XB412wAd7jGt//gkkJ8Lb4D1w1IWfGYoD0e8eHt7mLWKwlfkwbYeIYS4Hqdb1DKfe8qUKejYsSOSkpJQrVo1i4X4BuI4JTMz022OoiSM2Lr9p7DxwGlUifL+0CkVIRNfwyvk0et5IDoeOLELWPMmvAHWDy+rI16EL8gjL6cAM+9foRZZdzciC2k3eLNMKhJfkQfbeoQQ4gWK9/jx4zF16lRlbi5hxUaOHIkbb7xRjXyMGzfODVkk7kA++mlpaW77+P+x2xRGrGF8NOpU8+4wYhUlE1/DK+QRWQW44iWg3qVA06s9l4/CIgXFuP8Pi9+BjFfUES+C8rCNhM8iviUPtvUIIcQLFO958+Zh9uzZeOKJJ9TcvoEDB+K9997DmDFj8Oeff7ohi8QXWbkzVf3tcUGCp7NCfJ1WtwFDvwcSmnnm+tsWATM7mn8GfXYrMK2lKZ0QH6OwsKiT5Oh/Zyx+u5Njx47h0UcfRePGjdV0tcTERHTt2hVvv/22shLQfMho0VOio6PRtm1bfPHFF8W22VqGDh1a7JorV660ua/khZQM23qEEOJ6nPacJB+siy66SK2LZ3MZ9Rb69euHF154wfU5JD456vPrruNqvUdT74/fTbwc67mQedlAaAU5dxTl+vPBUqst09OSTem3fgS0uK5i8kJIOdnzVyp+X7DL/Pv7N7cguko4ug1ogkZt3NdJunfvXvTo0QNVqlTBhAkTVBsiPDwc//zzD959913UqlUL111neo5efPFFDB8+XFlSvP7668q6TravX7/eHP969erVKorKzp07ERsbq9IiIyPtXl+/n5CQwA7h0mBbjxBCvGDEu3bt2khOTlbrjRo1ws8//6zW5aMoH1LiG0ivv4SBc4eDl10p55CSloPI0GB0bOA78/7dKRNfxOvkkZMO/PQMMKsrkJfl/uuJOfniZ4or3YrzaYtHBbTZudfVEQ/jzfIQpXvxO1uRccbSSWHGmRyVLtvdxSOPPKIs5DZs2IBbb70VzZs3R8OGDXH99dfjhx9+wLXXXmveNyYmRvmPueCCCzBz5kylUH/33XeIj49X6ZpvGU2B1tIqV65s9/r6/WTxtINEb6wf1rCtRwghXjDifcMNN2D58uXo1KkTHn74Ydxxxx14//33cfDgQTz++ONuyKL/I3OhNdbtO4VuTeLdHoZLPvzucob3+3+m0e7OjeIQERoMX8GdMvFFvFIe274F0pOBVdOAro+491oHVgNpR0vYwQikHTHt16AbAhGvrCMBKI+SnKQZgoCg4CD8vuC/Es8h2+s0r4awiJASzxsa7tw7/dSpU1i6dKka6RbzcWcUUVHWxQN4bm75Ihq0bt0aOTk5aNmypfJFIybunkLK6gsh+NjWIxoy2KYNuNmiRo0aaiGElI7Tb/9JkyaZ18UErF69esrsq0mTJha91o4iPdqvvfaaMmtq1aoVZsyYoTym2+PMmTN47rnn8NVXX6kPulx/2rRpuPpqDzpeKgeLtyZj7KJ/zb+HfrAeNSpHYOy1LdC3peteZJm5+WgxZola3/ZiHzUafe7cOTVdwNW9700SY9D3wiT0apbgcyby7pKJL+J18giPAfpOBL4YCqx6A2ju/PvGJuIY7Oxh4PB64PAGoEod4JIHgHMpjh3v6H7eSm4GMKGmaX30USDMtnLkE3XEw3hKHu8++qvdbfVaxqHNFXXVyHZJyPavXtuI217oZE776LnVyD6XZ7Hfg7N6OZW3//77T8lFRrD1SBi67Oxs0zkffBCTJ0+22C7Ktpiay3S2Xr2cu6aGKAOzZs1C+/btleIt/mjE5H3t2rVq/rgnEFmIczUZdffmZ8bVbT3iu7zzzjvK2V5Jsd/pXJkQxyh3t+sll1yiFkHMyOQD5ygLFixQXtHlwygj6KJA9+nTR83HsjUHSz7EV1xxhdq2cOFCNe/rwIEDat6YryrdD3yyqZgh67Gz2Sr97TvaulT5tv74Z2RkqBEIV3/8u18Qj6vclG934k6Z+CJeKY8W/YGGPYG9vwBLnitKl1HnRr1kaM8xRfvgmvOK9nllW0bRNWq2NSnelRIdy5Oj+/khXllHPIi3yiMjrWSlW6OgoOK8069bt04poIMGDVJKscYzzzyD559/Xinl0oEhCuA111xT6vlkXw2xxJN2RdOmTdWi0aVLF+zZswdvvPEGPv74Y3gKTfH2JcrT1iO+zX333ad8MGRlZeHSSy9VaatWrTL7VeBoNyFuVLylNz84ONjCkcnmzZuVY7Uff/zR7PzEESQsmThRGTZsmPotH0qZ7zVnzhyMGjWq2P6SLqPc0usq5meap1NfNS8f/902u7NHpckm269okeR2s3NCfAZRZq6eArzVCdi3sih93s1AbE2g72RLZ2eiZJ/aaxrRbti96Bxf3mMyEzefNxhIagnU7gjUNTUuUa+L6ZziSM3mkwogtpZpP0I8yL3Tz9dtO6bmKXvTHDpPt1uaWPwe/Er567Z4MZdOCOlQ1yNzvG05RXvqqaeUh3JRpMXzuaMdGNIO0dA7UrNGLOpEaSAV19Yjvo1mSi6divrpG/amjhBC7ONwl+uhQ4fQuXNn5cBEFhmplhAggwcPVqPV8gCKQuwoMnq9ceNG9O7duygzQUHq95o1a2wes2jRIpUHMUuTD7LM15J5YyV9AKQnXbyj6hetx1lbtBi0mgmYo+n6NGfT1+49geSzJjM7W8gRsl32044pSx716RbnNxottrmiTBr7T5wrtr+tPOrz4or74Y77ZC/vzqb7apm0dWfyWNb76nCZUv8FCvOLPzRpyTB+PhiFKyag8NdXYZx3K4yvNQJmtIXxi6EoLCgoOkfTq5SpurH3iygc8gMKRx1E4fCVMF79GnDRzaY8woDCPpPUs2hUXWGWz6ekGcX0PSjY5+uehjfVPV99nqzfua4sk/WipYeEBVksMg9bWw8OCUJS48rKe3lJVKoajlrNqlqc2/q8spSWF+slLi4Ol19+uZpWJsqc9f764zQTdHHcKt946222rqf9lWO0RRyx2cqPpjyKEuFI3t2Rbv3Mlef89upSeXB1W48QQkgZRrylF1pMv6ZPn67mV8vf33//Xb2IxXRLPGA6w4kTJ5TCrH1cNeT3jh077IYkWbFihTJNkx7X3bt3Y8SIEcjLy1NzTGwxceJEm3NTjh8/bp5fJj268oERpVxMaTTkAyMeVk+fPm3h3EV606OiotToe35+kQJQtWpV5dldzq3/sErDQ3qOU1OLvMbuPnzKITntPnwcDSsVKGcs0iCR/GmdB4J40BVnPtKg0fdGWpcpK6+g2Fx5+ZhKXmVEobxlOpdTdMzV//sD/7uxMTrWNXmZlfPLfRUZiiwFfX6ysrKRfjrD6TK54z5p6fpRFpnaIHX15MmT5jRbZRLKe58qou45WiY5j9QRWZeGrCNlMuRlQnui09LTkZV/zrVlKixA4k+jzFYhlpj2CfrNcq4ogsNgrNYQxw/9B2OEaVpKSKdnTfcpM9NUptOSz3PFyxTXCeFX/g+VV78Cw7mi2L+F0UlI6/ocQur0Qgzg0ftU7rqXng7NH7TkK6qKybO0I2VSSl9IiMqT5N1ryuSh50m+a9p7VTqSXVkmSRelSvIpi5xf8iLX1edRS9eXR7j0lsZYMrvIn4g1nW9siMJC6Zwqyqec17pjW6zN7KVbK35yXyUv//vf/9CzZ09lniwjphdffLEq759//qm+923atLHIb2ll0q6t7WNdVtlXs6oTq7gWLVqo7/3cuXNVG0LaD/pjnC2TyMZeur28a+l6JdnWfZI0OZe9Mmn3X46XZ0hiouufp/T0dJQHV7f1CCGElEHx/u2339RLWOb4SDgQCckhCvBjjz2GikI+NNLAkbif8hFq164djhw5opyz2VO8n332WdVjqyENnTp16ihFQjNH05Qs+S2NMw0tXRph+g+plm7tvVZLj65cFS3HLVXrW8ddYW6Y6uetNz4nH9F9pZa5ce14JCTEWTTC5ENrfU0xy9Ob/ViXSZyr6ZG8S7kcLZM2gqBP18q0eOsxjP/esrPklWWHMLZfDPq2TDKnSUNLk4E+P5GREYiMjXa6TOW9T7bKJOewHjHQnODY8jugL5Oest4nd5TJVt7dViZx1HWe2JgYxIRGubZM+1fBkG7f07imjBvrd4Ox6dVArfYIqtkKhuAwxOuu6VSZEu6Aoc31wOS66mfhwM9haNQLlYOCYchNBz4fgqrthsLYoLvv3Cd93dPVO8mXIbyS0/dJFq8qk4eeJ+uOZFeWSdJFoZfvid4rtqaQWWPtObtR2wT0vc+g4njrQ4rJSPeltzZBw9bFy2rrPNo2W+kiB+u5y7Jvs2bNsGnTJmWhJor34cOHVceGKMRPPPGE6kB3pkza9tLyKAqqzBmXdoJ0sIjCLx7WpROgPGUqKd1e3h29TyWla3mURa4tHUHWz5O+TpUFb2jrEUIIAl3xTklJQYMGDdS6vODlI3bVVVeV+cLS4y8fIjmv9XXkRW8LMQ+THmj9B0zigYpHdBlVkAaONfJxtxVf3F4DwdZ8Mnvp9pyj6NP1nkv16Z0aVlfey8WRmq3Zo3JEUuUItV+Qbo63s3nU0m3lVXrGpYGqP86RMun5eVsKHvz0r2JlSE3LUel6B3H6POrPZy9/ZS2ro3m3TpcGuXjQtZaJK/NS0WUqKb20a4o8pKNK30FVah6t7qvBies6lPcMx2ING9oNheGim4t+2wlZ5LDcg4telYb6XWEIMfmYwB//A7Z9A8P+32G473egci3ny1RKekXUMYvrn//tyH3S1xFvK5MnnidBk4f229V5t95ua1976Y3aJKB2s2p47/Hf1O9+D7VCnRbVLL4xpZ3D2XRtJFm+32+++SZKYv/+/SVu184virOtDhRrROmWxRFcUVZH0jV5WHceOHMe6++6vW9rWXB1W494GZ8OKPux2boBnAWDAV3oQae5fUHZjyXEh3HqDW2tUNpSdB1FjpURa4kJriEjjfJb5hfZQmJvinm5fkRy165d6oNenrx4AnGYJiHD7CFNCtnuLsdq8vEXU0d948XVDuIE2a6PU+7NuEIm/oRXysMLPI1byOOyJ4Gki4HMk8AXQ4D88sUb9jW8so54EF+Qh17Jrtmkil2l25V4szw8gbfLw5VtPUIIIWVQvLU4nGKSp81Dk3lZ2m9tcQYxAZ89ezY+/PBDbN++HQ888ICa26Z5ORdnHmIqriHbZS7eo48+qhRu8YAupmvibM0XkZHgN29vY3Nbz6bxbgsl5irW7TvlkIM42Y8Ql6B5Grcxw9uEoWI9jYdGArd+BERUNoUmWzK6Yq5LSGEBcPQv0yLrDiKO1yQWtyyyToi723qEEEJMOGwn8sEHH8DVDBgwQM1ZGzNmjDIXl/AEixcvNs+TO3jwoEXPq8zNXrJkCR5//HE1V0vieIsS7qgpmTdSq2rRHFjhyT4XYMqSXVi77xTOZOaiSpT39jSnpme7dD9CSkXidEvIsM8Hn1e+9SNH55XxvpMci+ftKqo1AG6cDXx6K7B+NlCnI3DxrRV3fUIIcRHuaOsRQghxUvEeMmQI3MFDDz2kFlusXKmL03seMUMXT6j+QkRoEPq3rolvNpscRg3rUh8//H0M25PTMG/tQTzYs7FbrivzwcSBj715ZPYQp2hfbTqi5qcnxDjmxMXWflFhIdg/6Rp4E2WVib/itfKQON0yyvzT00C6xNg+j4rjPckyjrcbsCmPC/oAlz0N/PYqsOgRIPFC0+IL6EdLD6wGGvVyuOPCa+uIh6A8bFPeecf+hjfLw11tPQknJ45wZZClVatWmDFjhoqpbg+JvPLcc88pR29i6VivXj1MmzYNV199tVvyR+yTfDoLyWeykaVzirv5wGlEhplUiBpVIlCjalG8d0KIfcrhGYG4gmZJsZhw40VmxVsabvde1gCPL9iCuav3455uDRAe4vrRO7mO3utvaRw5k4WP1uzH/HWHcDYrDy1rxeKbEV0dchDXsYFvmKU5KxN/x6vlIcp1wx7ApDqm34MWOqUwlge7SmaPUcCRDUDqdiDPR6w8ti0ydWBozLv5fAfGZIc6MLy6jniAipCHt88PtiUTex69AxFXyMPX6sCCBQvU1MJZs2apsGSiQPfp0wc7d+606fFfnOVeccUVatvChQuVdeOBAwdQpYopHCSpWN5ZsQfjv9pmkXbpi7+Y18fe2ALjbmrJ20KIA1Dx9kL6XVwTk3/aiWNp2fh281Hc2v68cuFC5MMtsWUlvI49RUL22XTwNOas2o/F/x4zO0mrWy0KN7SprY4TB3APfLLJntGvWx3EeUImgYTXy0OvZMuc7goyLxe52JSGXP/G9wBjAVCpeGPSK5VuZbJv1YhPSzali1VBKcq319eRCsad8pCIHoLECZdQZL6C3os364hr5CF1QF8nvB2Jpz58+HCz/x5RwMVHz5w5czBq1Khi+0u6jHKvXr3aXEaJx048w329GuG6tpYRO/TIiDchxDGoeHsQmfssYbfqxVnO8w4NDsKwrvUx8acdmLNqH25pZ1JyXf3xl15lpUTYOffYRf/iozUHzL87N4xT+bq8eaJZmRYHcBIyTPZNScsx7ysj3aJ0e7uDOGdlEkiUSR5h0cC4s/Bn7CreQnSc5e+s00BkVXilefli8Y1hLyaBAVg8Cmh2TYkdGnxmKk4eoqjJiF9qqimkXlREOAz55+9fdnbF+jVwApGFxNOW2NN8r5ZPHnKsKN1SB6Qu+IIlgTwPGzdutHCUK6b2vXv3xpo1a2wes2jRIjWtUBznfvvtt4iPj8ftt9+u/PnYK3NOTo5aNCSsnyBRcLRIOPpQmdbh6LR0g+6daFozWKSVLd00NGF9t+2lq20l5LFc6eeXQqurSp7tpYsZeaKVP6IgGFUptdwX2km3tz8KC11XpvPp+ohHZUmXeml9bmfTWSbep9Kg4u1Bvt+SjBe/34YrWhQfHRvYqa4a8R7SuX6FNVZOnMtBaFAQKkeZepi7NYnH/PWH1Bz0YV0boHkNUzxna0S57tq4Oi4a97P6PXdYB3Wsr4x0E+IWtiwAfngCGPgp0OAy7xKyzOVOM01vsY0RSDti2q9BtwrMGCmJpKQk9Vcp38ZC4Oxx04Zz4YDBO+cNS6NUGrjSSKXi7Rp5iNKt1QVv58SJE2qEX3OaqyG/d+zYYfOYvXv3YsWKFRg0aBB+/PFHFUZ2xIgRyMvLw9ixY20eM3HiRIwfP75YujjwzZaOKUBZilSuXFkp5RL2T0P8VMgUEbFWSQjVKe/5IcgyhqBaSC5CDEXK1en8UOQagxEfkgP9LTyRF6YUUP05hNS8cKV4Vg8tCjcpulpqfgTCDIWoGpJnTs83mk4o+dM6DwQJ6aZ5mZfoPxqOlEk6PzRiDVGIMmbiVFA88g1FFhNVC04gHDk4HpwEoy7gUVxBCoJRgNRgiSZSRELBURQgGCeDi+6rAYVILEhGLsJxOri6OT3EmIfqhanIMkQhLeh8R3RqquvKFBur4s2LlYR0apnLVLUqwsPDVR3QK8dxcXGqA0frxDSXKSFB1dWTJ08WlclgUHVVrifXNZcpJATVq1d3331imeBL90l/zdKg4u1BtDBbLWtWxtJtlhUrNiIUY6+90K6DsxZjlqj1bS/2UY7KSkMfS1uu27VR0cjctqNp+OCPffh2y1E80L0RHr/iApXeq1kC1ozqhbhK4aWeX69ky5xuKt0k4Nn7C5CbDiy8C7jvt/Nh0LyEcymu3Y9UCNK4qFGjhmp45GWmAT8OMG249zcgzHJEylsQJVMaSNKI8manYr4iDzG99oWR7vLKSOr4u+++q8rarl07HDlyRDlns6d4y4i6zCPXkIazRMKR0XJpHAtaR4f81vti0NJFURMlWUNrNZ3Kt4wuo6Ufzw+3OeKtP4cp3QBxYWmdLuQag2ymiwIQERFRLI+VKlVSSoB1ekllshiRNZqmKVQrPN9pp6Wfz318wbFi6YbzirYe6UgwIL9YuhCGHJvpkcZMRBScV2YSElxXpvPp1mHutHSpA9bpslj7F9A6w2z5HRBFzVa62+4TywRfuk+S7jbFW3oZ5s6di+XLl6teCGtTDemlJKUjN27dfpPi3b5+6TessNCIoDKOIC/emqxMwTWGfrAeSbERuKZlPP49tg9/7i2Ks/3v0SIzYVGeHVG6/QV5gORh46gM5VFaPXGIa6YCx/4BUrYCnw8Bhv4AhHhJeMBoB+egV0o0Dc3YKTOfGc/IQ5SR4PAw4NwhU0JEOBAW4bXfOlEypeHDd6vvyMNVbT0ZbZL6mpJi2Yknv+2N2kvnknUHQ/PmzZVHdBltksa1NTKyKYs10ki37uDQGvTWKDNmG4bf9iYXOZdubYBecnpJeXRFuijOtnAm3WS2XsZ03T1xWZnsdGQ5k+5uubNMCKj75BLFW+Jmy8v4mmuuQcuWLb36w+HN7E49h1MZuSqc2IU1K5ewXzqmLt2FyNAQvH5rqzIp3eL8zPoVKGbs768+ZFawr2qZhLsubYC2db1wPmoFIXVZTEZIxcojMy8TnT7tpNbX3r4WUaHefQ8cn+8eBQz4GHinB3B4HbD0BeCqyfAKJNSZIdjkCM4mBtMIfUIL4M0OQPthQPu7gFBLp158ZqykxndI8ZpEmfikPFzV1hMlWUasRYHv37+/ShMlXn7bCyXbtWtXfPrpp2aTfGHXrl1KIbeldBNCiK/gtOI9f/58fP7554ylWE7+PG9mLopuWIj9npLM3AL8+M8xhAQZ8MSVF6BmFce92Yp5+fjvttnpvzQRHR6MxY9ehjrVvL8h4G7kIy9zhMRciSaRlEdJ9cThvs1qDYEb3wE+uw1YOwuo3QG46GZ4HHEC1+NZ4JeXz49D2IhJIDHRN38CnPwPWDIa+GM60PUxkxJ+XgHnM2MJ5VEcysQ35eHKtp6YgEt88Pbt26vY3RJOTOZVal7OBw8erEKGyTxt4YEHHsCbb76plP+HH34Y//33HyZMmIBHHnmk3HkhhBBP4vRbX3obGzdu7J7cBOD87k4NrLwgW3Fx7Sq4pGE15BcaVVxvZ6+RfLbkeMIZOQU4fLrIgUCgo3fMQSgPl9D0KqDbE6b1RQ8DJ/dUfNXKzwEWjwb++qQorftTwK0fAzFW5p4y0q2FErtkBHDt/4DKdU3zvZc8C0xvDfw5C8gzvTf4zFiJmu+Q4tWPMvE5ebiyrTdgwABMmTIFY8aMQevWrbF582YsXrzY7HDt4MGDSE5ONu8vc7OXLFmC9evX4+KLL1YKtyjhtkKPEUKIX494P/HEE5g+fbrqjaSZednneK3de9LsiKw07r2soZqH/dnag3i4V2OHHZdJuDJX7kcIKSM9nwOObAJqtQWqOhCPNjcDmHDeGdvoo6YwbWXlxG7gy7uA5C1AaDRwQV8g+rzHWVGuG/YAJtUx/R60EGjUqyg0VXAo0G4I0GogsOVT4LcpwNlDplBka94ERqwte74IIV6Lq9t6YlZuz7R85cqVxdIknNiff/5Z7usSQohPK96rVq3CL7/8gp9++gkXXnihcoCh56uvvnJl/vwS8VU0bUBrZW7epm4VFFrFBrSmxwUJaBQfjT3HM7Bg/SHc3qmuQ9fJyHGsVz0hxjud8hDiN4giK0ptcAUGkpD3ypbPgB+eBPIygMhqQP+3ipRufd406nWxHQ9anMK1Gwq0ut1kfv7b66YQacrkPL0oNriXxpImhDgH23qEEOJ6QsoSP/KGG25wQ1YCB/FO3qVxdbVo4cFK2394t4YY9dU/mLNqH25pX7vUa6zZcxKv/LC9xH2kDzupcoRDo+6BgPTqS0gAWnL4iDxkFHhckRf+iqLM8tAr3WL6LTGyG/WEW8hOM8UQ/+dz0+/63YAb3y1/SDNRwMXJWutBalTeXEeO7wA+vRW49DGgzZ1ASOBEQ/CpZ8YDUCa+KQ+29QghxAsU7w8++MAN2SCl0b9NLUz5eSeOns3Gz/+WHFtXPJk/8tlm5BYU4oLESvgv5ZxKt+E+CWOvbcGY25pMDAab4UgCFcrDtpJf7uZyTjrw4XUm0+8h3wH1u8KlyNzrd3sAp/aYPJf3fBa4dKRrR6NFsQ4JV7JQz8z62SYTdFH2f38D6DbyvAIeWB6I+cxQJv5SR9jWI4QQ11Nml5rHjx9XpkiyyDpxnDeW7sKSf48hO89eKJ/iRIQG47HeF+CFfi3Qo2m83f2+2nQYI+ZtUkp3nwsTseihS/H2HW2REGv5oZeR7on9GuHKFibnJsTkbVZii1rHKw1UKA83ySOsElC9iSmU1xdDgbQip0IuQcy/L7zB5BBt2E/AZU+5zQTcLJMrJwBXTwFiagBph4EfRgIz2gIbPgDycxEo8JmhTPytjrCtRwghHlS8JQTEXXfdpeIpXnbZZWqpWbMm7r77bmRmZrowa/7JkTNZmL78P6Uci6dyZ7jjknq4+9IGiA63b6jQvEas2j6wYx28NaidUtj7tqyBZSO7m/eZO6wDfnuqB3o0rlKusvir4ztCebi1foiJab9pQMKFQEaqSfkuyCvfOdNTgNO6qAcSKuz+34G6pvjobpeJjIB3HA48shm46lWgUpJpBPz7x4A5V5rmmwcIfIdQJv5QR9jWI4QQL1C8JR7jr7/+iu+++w5nzpxRy7fffqvSxAsmKZl1+0zezFvWqoxKJSjQpcXnLjrfKYvfonj/+Eg3TLjhIgsTcv26zOl21DM6IcQNhEUBAz4GwmOBQ38CS8eU/Vy7lwGzugKfDykaXZb55JEe6FgLjQA63Qc8utkUB7xSItDielNngyAKR3k7GQghbodtPUII8QLF+8svv8T777+Pq666CrGxsWq5+uqrMXv2bCxcuNANWfQv1u7V4neXzaGZzN++dPIv5t9DP1iPlmOXYMby/8xpdapFeb3jFkICnrhGQP+3TWL48y1gq5MRIUTJ/vl54JObgIzjJoVW/noDYu5+yQPAo1uATvcXpe/80WSCvukjKuCEeDFs6xFCiBco3mJOnphYfF5wQkICTc0dQEaoy6p4i9L9wCebcDbLcsQoK68Ary/dhW/+OuLwuUQxj4uLo4JOmbCOePKZad4P6PqYaV2UaPF27ggn9wDvXwGsnmH63WE4MHwFULkWvEomooCrkGPnWf8ecOYgsOhh4M32wF+f+JUCzvcqZeIvdYRtPUII8QLFu3Pnzhg7diyys7PNaVlZWRg/frzaRuyTmpaNvSckBA/Qvr5zireYk4//bpuFZ3JrJi/eYWF2XhLy0Q8ODvb6j39FQplQHh6pH71eMCnOQ39wLAzXlgXAO5cByZuByKrAbZ8C10wxmXl7u0wGzAOufBmIjjfNSf/2QeDNDsBf84CCksMq+gIV+g6RuOkaEppO/9uL4HvVN+XBth4hhLgepycZT58+HX369EHt2rXRqlUrlbZlyxZERERgyZIlbsii/7Buv2m0u3lSLCpHhprTo8JCsH/SNSUfu+8Uks8WdXbYQrbLfp0bxZWaF/GompqaqiwVgoLK7Nzer6BMKA+P1A+Zjy2Kc0lKVaNeJs/kopyuewfIPQfU6wrcOLvCR7nLJROZ297lYVMs8PXvA39MB07vA74dAez6CRjwCXyZCnuHbFsE/PR00e95N5titPedDLS4zvXXy80AJpyPAT/6qCm8noPwveqb8mBbjxBCvEDxbtmyJf777z/MmzcPO3bsUGkDBw7EoEGDEBmpMykkxfjnyFmzczNnSU3Pdul+hBAvZcXLwNp37StVN70PbP0SuPRx14QJ08UorzDkml0fATrcbTI/FwW81cCi7WJyLzHIpVPCQwqj1yJK9+eDxVOdZbqEpZP0Wz9yj/JNAgq29QghxPWUqVUTFRWF4cOHuz43fs6ovs1we8e6CCqDiVlCTIRL9yOEeCGr3gB+e614etpRS6XqsifhFygF/FGgwz1AaFRRujibk/nf3Z8BWt7ktjjkPodYQix+prjSrZA0A7B4FNDsGsqMlBu29QghxAOK96JFi5QX89DQULVeEtddx552e8icrnpxZRtxkVHyGpUjcOxsts0ml6jySZUjyjSaTgjxEqVqnW6kuxhG/1Wq9CPRhYWmOd8ndwNfDQd+ffW8An6j/5XbUTJOAid2Ajt+MHXC2MUIpB0xTU9o0K0CM0j8Abb1CCHECxTv/v3749ixY2pOkqyXpFgWFHingxdfR+Juj722hfJqLkq2XvnWxs9lu6PxuWVumbfPMatoKBPKw6P1Q5SlEpUqeJ1S5RaZyLnu/QVY+w6w5k3g5H/AV/eYLAG6Pw1ceIPXKuAukcfpA8D2RcCJXcDxXaa/WSb/IA5zLgXeAt+rviMPtvUIIcQLFG9xBmJrnTjOtGW7sD05DUM610eXxtXLJLq+LWvg7TvaYuyif5GSVhR2SEa6RemW7Y5iNBpVJ4l0lni7d9WKgjKhPDxaPxxVlrxIqXKbTMJjTOb0He81OZNb/aZpxPfLu4GjfwF9XoE34pA88rJMo/nHdwIn/jOVS+a3X9DHtF2czUloOWsq1wWiqwNHN5WekUrFQ356Cr5XfUcebOsRQoh7cbrL9aOPPkJOTvFYs7m5uWobsc3SbSlY8m8Kjp9zME6vHUS5Xjayu/n33GEdsOqZXk4p3drH/+TJk+ovoUxYR7zgmXFUWfIypcqtMomIBS57Cnjsb6Dn80BkNaDNnUXbc9JNpuneKA99eDRRsD+5GZh2MfBKDWDWpaZOhF8nAf9+DRxaW7RvfHOgRX/gsqdNjvTu+w0YnQw8/g9wzzKToz2znZMNYmsB9brAW+C3xjflwbYeIYR4geI9bNgwnD1b3ANuenq62kaKk5adh23JaWq9U4PSQ32Vht6cXOZ0O2peTgjxYkRZKlGpMnidUlVhRFQGuj8FjNwOJDQrSv/pGWBWV+DfbzyjgMu8/FP7gF0/A6tnwPDdo6j2ze0wvNbI0klecBiweylw5oBpolBEFaBOJ1MnwhUvAc36Fe0bkwjc+iHQ6zngopuBGq1MYdgEMbEX7/YKO/Wk62Nea4pPfAe29QghxAu8mksvrS3zqMOHD6Ny5cquypdfsWH/KUjndr24KGUWTgghxdCUKhUqyo4nh76TAlupCo2wHO3e+ZNp/vMXQ4CEC4EezwDNrjXNEy8pHrqzaObhQaFFiv+Zg8CbHYD8bIu7FKb9EBNyjcp1gH7TgOoXmBYxGS+rmbF4tRfv9hLHOz25KD04FCjIM4VnazXA1FlBSBlhW48QQjyoeLdp08Y8J+nyyy9HSEjRoTJfad++fejbt68bsuj7rN1ncozTyYMex6PCQrB/0jUWc7m8bX6ZN0CZUB4erR/2lCoVx3uSV8Zn9tgzI/PAH/nLFHrsz7eB1H9NnRaJLU1e0KW3U4XeshMP3RZiHn54naVjM1lEyZaOkItuBW6abdo3piZgLASCw4G4xkD8BTDGNUFaWBJiGrRDUPwFReeVjoD2LrQIk/w37AFMqmP6PWghkNACeO9yoCAHyDjhVYo336u+Iw+29QghxAsUb82b+ebNm9GnTx9UqlTJvC0sLAz169fHTTfd5J5c+jhr95oU744uMDN3FeJRNTHRe+aKegOUCeXhFfXDllJV1pFaf39mIqsAPUcDlzwArDmvgKdsBT7XzQPXk5ZsUs6vngJUqWNSqiOrAm3uMG03FgBz+5n+FrtWVSAkvOh3cIhJ8Y+pYb43ok5VmLqrrw8y/UBCst3xFRCTBER5T1hJj9cRL8Pb5cG2HiGEeIHiPXbsWPVXFOzbbrsN4eG6BgixS0ZOPrYeOevxEW9bZmTiEE86Tby5970ioUwoD6+pH9ZKlRcq3V71zIhSLHOiRQFfPQP4Y7pt5Vkz3//xiaKk2h2KFG9RrOt3Nc3Jrt4UqN7EZBoe3xSIiituHl65tnfJI7GF5e/MUx5Xwj0uEy/D2+XBth4hhHiRc7UWLVqoUW9r1q5diw0bNrgqX37DyYxctKpTRc3vrl01Et708T99+rTXe1atSCgTyoP1w8efGVEyxTrAptJtRZX6ppjgza+1TB/yHXDHl0DfCSbzcFHEHZyT7VXy2PABMO0i4NB6j2bDq2TiBfiKPNjWI4QQL1C8H3zwQRw6dKhY+pEjR9Q2YkndalH48oEuWD6yu1f2bhNCiF/haJzzy18AbpkLdH0UfocodbuXAbnngAWDgLNHPJ0j4mOwrUcIIV6geG/btg1t27a16ZBDthHbhAQ7LWpCCCEBEA/d5Ugn7w3vmDy9S0fE/NuB3ExP54r4EGzrEUKI63FaG5S53SkpxUcUkpOTLTydExPp2XleKwreL8qEdYTPjN+9RzwcD91r5BFeCRj4mWluevJmYNFDppFwD+A1MvESfEEebOsRQogXKN5XXnklnn32WZw9a3IYJpw5cwajR4/GFVdc4er8+TydJ67AsA/WuSU0mCyyXlbPqtWrV1d/CWXCOsJnxm/eI1o8dIW18u3eeOheJ4+q9YBbPwaCQoCtXwK/T6nwLHidTDyMr8iDbT1CCHE9Tr/5p0yZouZ416tXDz179lRLgwYNcOzYMbz++utlysTMmTOVt/SIiAh06tQJ69Y5pqjOnz9fzZvWwl94I4VGICrc+3q3xbFLZmam1zt4qUgoE8qD9cNPnhktHrqE1tIjI+GS7qZ46F4pD3EOd835b/OKl4HDGyv08l4pEw/iK/JwR1uPEEICHac1wlq1auHvv//GvHnzsGXLFkRGRmLYsGEYOHAgQkNDnc7AggULMHLkSMyaNUsp3dOmTVNxwnfu3ImEhAS7x+3fvx9PPvkkunXrBm/nEi8KI6YhH/20tDTV2UGnb5QJ6wifGb97j3ggHrrXyqPdUCB1B1ApAahV3EeLO/FamXgIX5GHq9t6hBBCyqB4C9HR0bj33ntdIr+pU6di+PDh6oUuiAL+ww8/YM6cORg1apTNYwoKCjBo0CCMHz8ev//+uzJ19yYKZJhbR7t63qd4E0KI3+Mj8dArhL4THQqJRog72nqEEELKqHhrHi8PHjyI3Nxci/TrrnPchE+O3bhxo5ozriHznnr37o01a9bYPe7FF19Uo+F33323Ury9icVbkzF20b8WaXfNXY9x17VA35Y1PJYvQogPERYNjCvyo0FIudEr3TnngNX/A7o9CYSEUbjErW09QgghZVS89+7dixtuuAH//POPMpPS5ilpJlMyGu0oJ06cUPsnJlqGdZHfO3bssHnMqlWr8P7772Pz5s0OXSMnJ0ctGmLiJRQWFqpFy7tWFv28q9LSteM1lvybghHzNsF65lZKWjYe+GQTZt7eBn1bJll0Mlif29n0suZdEHMx2SblsFcmR9MjQoKwd8JV5jxa718RZXL0PtlLF8LCworl35P3qbxlspfuSN5l0eqI4K4y6ddtPZeuLFNp6aXlXf/MeMt98mTd0+qI15apsNDCkUlF3Cd9HXHrfTIaza7jVH4cfW4KCmCYdwsMB1fDmJYMXDsdhqCgku9TKXIsrUzOPjf+/DxpdUTD1WWy9V0rC65s6xFCCCmj4v3oo48qBxvLly9Xf8UR2smTJ/HEE08oZxzuJD09HXfeeSdmz56tvII6wsSJE5VJujXHjx9Hdna2Wpe5S5UrV1ZKeVZWloWZVUxMDE6fPm3R2xsbG4uoqCicOnUK+fn5ZvPy8d/9W0zpFiRNPlXjF21Fq+oGBAeZPlwyai8fL5GfhnzUpONBrifX1YcfkTJL/rTOA01RrFatGs6dO4eMjAxzemllEvP8vLw8JQd7ZRKqVq2qworIfvrGRFxcHIKDg5GammpRVk+WyZH7VFqZqlSp4ndlKu99knV3lik0qqgRKvmPDIl0e5nKep/kOO2Z8bb75Mm6J3mSvHtbmQx5mdB361bUfZLj3H6fwgyIOb+u8hma4ViZTpxAaMuhqHroTxj++ggF8c1guOSBEstkLUdnyyR/9c+NL7z33P08SfvDHWWSdpIr8GRbjxBC/BWD0bqLtxTkQ7RixQpcfPHF6iMjL+OmTZuqNHkh//XXXw6fSz5C8uFZuHChhWfyIUOGKMXw22+/tdhfRrnbtGmjPj4aWu+u9PqKQ7ZGjRqVOuJdp04d9RGUj7mret//3HsSt79Xujf2T+/piEsaxnm8913yLh/oSpUqmdP8ZUShrHkXpCEldVLr1Q/0EW9pXEodkWfOXWXKys/CJZ9dotbX3LYGUaFRbitTaekl5V2QZ0Ya0tpvb7hPnh7xlmdGFAvrvHhFmXIzEDSptmnj6KMwhka59T5JuvbMyH5uvU95mTBMrKXWC0cdNk1PcCbva95E0NIXYDQEwXDHlyhs0MN+HkuRY0llKstz48/Pk/ZelWdGzu/qMkkbR5R3CfmqtXHKgivbep5A5CD5dlYOd89dD0/z/tAO7jv5pwPgFdy+wNM5IMQj7xunR7ylZ1U+GNqL+ejRo+plLCEnRPF1Buk5bteunepR1RRv+ajI74ceeqjY/s2aNVNmT3qef/559VGfPn26UqitkZ5jWayRj5V1HE3tw2aNvXT98cfPWc5/sofspz/O2Wu6Kl2QXnnt42+rTHqcSfdUmRy5TyWlS90TJUIaiOWtG95SppLSS7umyEOrI+4sk37d1nPpLXVP5CFhgESpcrR++PvzVJJMvKJMETEWc+VlT3ffJ+v3qtvKavXcwNnnpsvDwPEdMGyeB3wxFEH3rACqN7Z9zXK8D8vy3Pjz82T9XnV1mVwVH9yVbT1CCCFlVLxbtmypQkuI6ZGE/3r11VeVAv3uu++iYcOGzp5OhRKTEe727dujY8eOKpyYKD+al/PBgwersBZiMi7hN+T6esQ0WMuXJ0mIiXDpfoQQQojbEEWt3xvAif+Aw+uAz24D7lkGRJq+qSSwcXVbjxBCSBkUbxlh1uY1iXfxfv36qVjaMv9IYnI7y4ABA9RcpjFjxuDYsWNo3bo1Fi9ebHa4Jt40XdWD6046NqiGGpUjcOxsts153tIXnVQ5Qu1HCCGEeJyQcGDAJ8DsnkBOGpB2hIo3cUtbjxBCSBkU7z59+pjXGzdurLyPi3MQzcFOWRCzclum5cLKlStLPHbu3LnwBsRh2thrWyjv5SIFvfKtSUW2a47VPI3cK3EGU9Z75o9QJpQH6wefmYB7h8QkAoO+ACKqAJVNc8YR6DJxI74iD3e09QghJNBxaihZvGCLp8+tW7dapIuHT76IoeJ0v31HWyTEWs4pl5FuSfemON5yv8QRAO8bZcI6wmeG75EAf68mXmipdGcXefEOWJm4CV+QB9t6hBDiBYq3xJ6sW7cu4zeWgCjXy0Z2N/+eO6wDVj3Ty6uUbkE8oIr3PSed2vs1lAnlwfrBZybg3yHbvgWmXQQcXMv3aoB+Z9jWI4QQ9+D05OnnnnsOo0ePViZHxDZ6c3KZ0+0t5uV65KMvnlW9+eNf0VAmlAfrB58Zn3mHSPgw8dguy/lQYuVG8v3PQiD7DLBgEHDmkAtOyW+NL8qDbT1CCPGCOd5vvvkmdu/ejZo1a6qwEhJ6Sc+mTZtcmT9CCCGEVARi/tz/beDUXiBlKzB/IHDXEso+AGFbjxBCvEDxvv766716bhIhhBBCykh4JWDgZ8C7PYFj/wDfPABc+7+i7QdWA416AUHBFLEf4+q23syZM/Haa6+p6DWtWrXCjBkzVAjZ0pg/fz4GDhyo8vPNN9+4LD+EEOITive4cePckxNSocgHVawV2IlCmbCO8Jnhe4TvVQuq1DWFGfvwWqg537uXF22bdzMQWxPoOxlocR2/NX767XVlW0/Cj40cORKzZs1SMcGnTZumvKbv3LkTCQkJdo/bv38/nnzySRXGjBBCAnKOd8OGDXHy5Mli6WfOnFHbiG8gH/2YmBiv//hXJJQJ5cH6wWeG75Dz1OsMtB1iWs89ZymWtGTg88HAtkV8r/rpM+PKtt7UqVMxfPhwDBs2DC1atFAKeFRUFObMmWP3mIKCAgwaNAjjx49n25IQEriKt/RAygvRmpycHBw+fNhV+SJuRhy7iIM8b3fwUpFQJpQH6wefGb5DzlNYAOz60d7b0vRn8SjTfnyv+t13xlVtvdzcXGzcuBG9e/c2pwUFBanfa9assXvciy++qEbD7777boeuI/lKS0uzWITCwkLzoslc/tpLN6Bo0eq5Pq1s6ersTqWXlMdypZ+/aiEMFouz6aaclyPdlWU6n65PK0u6rXM7m84yBe59crmp+aJFRT3bS5YsUXEoNeTlvHz5cjRo0MDhCxPPIpVFPojqQ+PlPe8VBWVCebB+8JnhO0Q3lzvtaElvTCDtiGm/BvZNgfle9S15uLqtd+LECXVcYmKiRbr83rFjh81jVq1ahffffx+bN292+DoTJ05Uo+PWHD9+HNnZ2Wo9MjJSlUeUcvEsryGm/2KFcPr0aSSE5pjT0/JDkGUMQbWQXIQYijpKTueHItcYjPiQHOWP0FzWvDBI81t/DiE1LxxBMKJ6aK45TdrrqfkRCDMUompInjk932g6oeRP6zwQwsLCUK1aNZw7dw4ZGRnmdEfKJPVNI9YQhShjJk4FxSPfEGpOr1pwAuHIwfHgJBh1Y3JxBSkIRgFSg2talCmh4CgKEIyTwUX3VVTqxIJk5CIcp4Orm9NDjHmoXpiKLEMU0oKqnhdKquvKFBurLCikQys/P7+oTFWrIjw8XNUBfUdXXFwcgoODkZqaalmmhARVV/WWHvKMSl2V68l1zWUKCUH16tXdd59YJvjSfdJf02WKd//+/c2FGzLkvPmZLuZj/fr18frrrzt8YUIIEQp0I2YbUzaiS80uCKbjJreTmZeJTp92Uutrb1+LqNAoVkhSxLkU1+5HfAJPt/XS09Nx5513Yvbs2arB7CjPPvusmkeuIQ3nOnXqID4+XjWOBa2jQ35LI1pDSxdFTZRkDU1VO5UfZnEtLf14friNdIPFOUzpBshXzjpdyDUG2UwXBSAiIqJYHitVqmQRTciRMumVToMxU/2tVnjc4nra2HZ8wbFi6YbzirYe6UgwIL9YuhCGHJvpkcZMRBScV2YSElxXpvPpokhZ5P18utQB63RZrP0LiCWGrXRVprAwm+luu08sE3zpPkm6yxVvbRhdejrXr1/v1AuREEJssezAMkxcN9H8e8TyEUiMSsSojqPQu16RaSIhpIKplOja/YhP4Oq2nhwvo1YpKZYdNPI7KSmp2P579uxRZu7XXnttsTzJ6JU4ZGvUqFGx42RkUxZrpJEui60GvTWSZlIzLbGV5nx6kdm2I+kl5dEV6aI428KZdIOd3DuUrrsnLiuT1X0uS7q75c4yIaDuk0vmeO/bt6/Yi1icbRDfQiqO9Oh4o6mbp6BMKlYeonSPXDkSqZmWZkTyW9JluzfB+kGZBFQdqdfF5L3cjnKh0mNrmfYLFJm4AF+Rh6vaejIC1a5dO2Wirlek5Xfnzp2L7d+sWTP8888/ysxcW6677jr07NlTrcsoNiGE+CpOK96TJ09WoSE0brnlFmXeUatWLWzZssXV+SNuQj76Mi/B2z/+FQllUnHyEPPySesmwWijV1xLm7xusoUZuqdh/aBMAqqOyHQPCRmmsC7P+d99J5Uaz9uvZOICfEUermzriQm4mI5/+OGH2L59Ox544AE1r1K8nAuDBw9WpuKCmIO2bNnSYqlSpYoy+5R1UeQJISRgFG8JA6H1OC5duhTLli3D4sWLcdVVV+Gpp55yRx6JG5AeZ3F64ownPn+HMqk4eWxK3YSUTPtzQ0X5PpZ5TO3nLbB+BKZMCjMzsb1Zc7XIekDJQ+J03/oREGNlEiwj4ZLuQBxvv5NJOfEVebiyrTdgwABMmTIFY8aMQevWrdXItZxLc7h28OBBJCcnu6UchBDiTTg8x1vj2LFj5pfx999/j1tvvRVXXnmlcrjRqZPJUQ/xDfTeHwllUpF15HjmcZfuV1HwmaFMAq6OiHLdsAcw6byJ76CFQKNepY50+7VMyokvyMPVbb2HHnpILbZYuXJlicfOnTvX6esRQohfjHiL57ZDhw6pdemx1GIzipc3WzEfCSHEmvgoSy+j5d2PEOJG9Eq2zOlm1AG/h209QgjxghHvG2+8EbfffjuaNGmiYqiJ2ZHw119/oXHjxm7IIiHE32ib0FZ5LxdHarbmeQtJUUlqP0IIIRUL23qEEOIFI95vvPGGMhdq0aKFmvcjMdAEmZ8zYsQIN2SRuANx7CI92t7u4KUioUwqTh4Sp1tChpXE/a3u96p43qwflAnrCJ+bQHmPsK1HCCFeMOIdGhqKJ598slj6448/7qo8kQpAPvq2Yl4GMpRJxcpD4nRP7TFVxfHWhxQLNgSjwFiAhbsW4uqGVyMyJBLeAOsHZcI6wucmUN4jbOsRQoiHFO9FixYpk3J5Ect6SUi8ReL9iEfV48ePIz4+3qnA7/4MZVLx8hDlu1NSJ3SZb4oF/Nblb6F2TG3c+dOd2Hl6J7ae2IoOSR3gDbB+UCasI3xu/Pk9wrYeIYR4geLdv39/5eEyISFBrZfUk0sHa76DOMQjlImn64jenLxdYjtEhUZhes/pMMCAtoneNcebzwxlwjrC58Zf3yNs6xFCiBco3vp4k94ee5IQ4vuIAq4nvzAfIUFOz4whhBDiIGzrEUKIe/EuOydCCLFi1+ld6P9tf2xM2UjZEEIIIYQQ/1e8pTd0zpw56NevH1q2bImLLrpIzen+6KOPvNZ0itifFhAXF+f1nlUrEsrEO+Xx4b8f4kDaATz2y2M4lHYIgS4Pb4IyoTxYR/zvmWFbjxBCPKx4i2ItSvY999yDI0eOKKX7wgsvxIEDBzB06FDccMMNbsoicQfy0Q8ODvbqj39FQ5l4pzyev+R5XBh3Ic7knMGDKx5EWm5aQMvDm6BMKA/WEf96ZtjWI4QQL1C8586di99++w3Lly/HX3/9hc8++wzz58/Hli1bsGzZMqxYsUKNfBPfQHq0U1NTOWefMvH6OiLhxGb0moHEqETsO7sPI1eORF5hXsDKw5ugTCgP1hH/embY1iOEEC9QvEXRHj16NHr27FlsW69evTBq1CjMmzfP1fkjhBDER8XjzcvfVEr42uS1mLB2Aqe3EEKIi2FbjxBCvEDx/vvvv9G3b1+72yXOt4x+E0KIO2hWrRlevexVFWZs4a6F+Hr31xQ0IYS4ELb1CCHECxTvU6dOITEx0e522Xb69GlX5YsQQorRo04PPNH+CXSq0Qm96/WmhAghxIWwrUcIIe7D4cC4BQUFCAmxv7s4C8nPz3dVvoibCQoKQkJCgvpLKBNfqiODWwzGoOaDKjyut7fKw5NQJpQH64h/PTNs6xFCiPsIccbTpXgvDw8Pt7k9JyfHlfkibkbup3xgxbOqt3pXrWgoE9+Qh+QlxBBizuOX/32J7rW7q3nggSgPT0KZUB6sI/71zLCtRwghXqB4DxkypNR9Bg8eXN78kAr8uJ48eVL1vHvjx98TUCa+J4/3t76P6Zumo2VcS8zpO0c5XwtkeVQ0lAnlwTriX88M23qEEOIFivcHH3zgxmwQQojz9KnXBx/++yG2ntyK51Y9hyndpyDI4J0mnKSIzLxMdPq0k1pfe/taRIVGUTyEeAFs6xFCiPtgC5UQ4rPUia2DN3q8oeZ7Lz2wFG/+9aans0QIIYQQQkgxqHgHMN5o5uZpKBPfk0f7pPYY32W8Wp/9z2ws2rMooOVR0VAmlAfrCJ8ZQgghpUPFO0ARj6oSAs5bPat6AsrEd+VxXaPrMPyi4Wp97Oqx2JiyMaDlUVFQJpQH6wifGUIIIY7hFS3ImTNnon79+oiIiECnTp2wbt06u/vOnj0b3bp1Q9WqVdXSu3fvEvcn9h28iCd6+UsoE3+oIw+1eQhX1LsCBYUF2HNmDwJdHhUBZUJ5sI7wmSGEEOIjiveCBQswcuRIjB07Fps2bUKrVq3Qp08fpKam2tx/5cqVGDhwIH755ResWbMGderUwZVXXokjR45UeN59vcF8+vRpKhGUid/UEXGq9sqlr2D2lbNxa9NbHXbyddGHF6lF1v1JHhUBZUJ5sI7wmSGEEOIjivfUqVMxfPhwDBs2DC1atMCsWbMQFRWFOXPm2Nx/3rx5GDFiBFq3bo1mzZrhvffeQ2FhIZYvX17heSeEeBcSTqxTDZO3bOFc7jnkFeZ5NE+EEEIIIYR4VPHOzc3Fxo0blbm4fs6g/JbRbEfIzMxEXl4eqlWr5sacEkJ8jcPph3HHj3dg4tqJHKUmhBBCCCG+EcfbHZw4cQIFBQXKYZEe+b1jxw6HzvHMM8+gZs2aFsq7HpmTKYtGWlqa+iuj5LJoXnllEbNJvRlpaena8SWly7oca2t/6WSwPrez6WXNu6QFBwcXk4EjZSop3dNlKut9EuTYkJAQvypTee6THKPVEXeWSb9u67ksa5l2n96NvWf3Ys/ZPagfWx93NL/D5v62nlVbeRf0z4wjZfXm56k0uTtSJq2OaOvOlMn62t76POm3acfaK5P+mbGXd28okyPpFnmU+6Pb5kyZyvLc+OLz5Gi6Vkfs1aXylsl6OyGEEO/Bo4p3eZk0aRLmz5+v5n2LYzZbTJw4EePHm0IN6Tl+/Diys7PVemRkJCpXrqyU8qysLPM+0dHRiImJUfM6ZXReIzY2VpnDnzp1Cvn5+eZ0cfYWHh6uOhT01wlPSlAfWut56wkJCarj4eTJk+Y0+bBKx4NcT66rIQph9erVVf60zgMhLCxMjfafO3cOGRkZ5vTSynT27Fl1bS2vpZVJyqFvTMTFxXldmZy9T7bKJNf1tzKV9z6dOXPGrWUKjQo1r0v+xVzcFWVqFtYM9zW9D7N2zsKUDVMQUxCDzgmdLe6T9g7Qrp0blVtimaTM+ufbm+6Ts3UPRWK3kHtZyiSN/5SUFKfKpL92VGiU1z5PhZlFc/9lH0NhYan3SeqIP70jDHmZ0HePO1sm+T7rnxtvKJOGp+6TDAi4o0zp6ekW2wkhhHgPBqN1F28FIh8h+fAsXLgQ/fv3N6cPGTJENfa//fZbu8dOmTIFL7/8MpYtW4b27dvb3c/WiLc4ZJOPoHzM3dH7fi47Fy3HLVVpW8ddgejwUK/rfZe8iJm+NBa0NH8ZUShr3gVRxKTRo43U+HqZynOfZJEGpNQRbYTGHWXKys/CJZ9dotbX3LZGKWGuKpOsv7zuZSzctVAplh/2+RBNqzU175+Rm2Fx7eiw6BJHvOWZESVC++0N96m09LLK3ZEyyXZ5ZuQ9bp2XkspkLXe5trc+T6J4/9e+g0q/YOMGBEdHlzjirT0zcry3lsnR+2Q+d24GgibVNm0YfRTG0CinRrydfW588XlyNF17r8ozI+d3dZmkjSPKu3Sua22cQETkIB0hzsrh7rnr4WneH2p637iFTwfAK7h9gadzQIhH3jceHfGWnuN27dopx2ia4q05SnvooYfsHvfqq6/ilVdewZIlS0pUugVRomSxRj5W1vF4tQ+bNfbS7cXz1afLunasrf2dvaar0gXpsdc+/s6UqbR0T5WpPPdJq3vy8MgIQnnrhreUqaT00q4p8tDqiDvLpF+39VyWt0yjO43GofRDWJu8Fg//8jA+u+YzxEfF27y2tWKgR+Qho0miVDlaP7z5eSpN7o6UqSSZlFYmW9f2xufJorNi40ZEd+2KoPPm9bbObf1e9cYyOZpuPnc53odleW588Xkq63vV1WWydxwhhBDP4/E3tIQSk9jcH374IbZv344HHnhAmW+Jl3Nh8ODBePbZZ837T548GS+88ILyei6xv48dO6YW+ZB5C1FhIdg/6Rq1yDohxHOEBoXi9e6vq3neKZkpePnPl3k7iEOk/fwz9l7Tz/z70L33YfflvVU6IYQQQohPKd4DBgxQZuNjxoxRIcI2b96MxYsXmx2uHTx4EMnJyeb93377bWWifvPNN6NGjRrmRc5BCCG2qBxeGW9d/ha61uqK5y95nkIipSLK9ZFHH0O+1Zza/JQUlU7lmxBCCCHO4BXDsWJWbs+0XByn6dm/f38F5cq/EbM0MfW3Z4YeiFAm/i2POrF1MKv3LIu0gsIiJ18bUzaiS80uCA4qbkbsj/JwBf4qE2NBAVImTJRJ7DY2GqXganvM5ZfDoDM791d5ICwaGHe2TIf6rUzKCOVBCCGBi8dHvInnPv7imZWNIcokUOvI5HWT0fervubfI5aPQJ8v+2DZgWUBKY+y4K8yydywEfnHjtnfwWhU22W/QJBHeaBMKA9CCCEmqHgHKOIwSBzeeNCpvddBmQSOPN7a/BY+2f4J0nKLwgQJqZmpGLlypE3l25/lUVb8VSb5x4+XaT9/lUd5oEwoD0IIISaoeAdwY0ic2LGBSJkEWh0R8/Kv/vvK5jYjjObRcL0Zuj/Kw9rM3rq8juBvMtEIiY8v037+Ko/yQJlQHoQQQrxojjchhFQUm1I3Ke/m9hDl+1jmMbVfnZg6+GnfTyoGeGRwJHIzcpGUn4To0GgVezopKglVIqr43M2TEf2J6yZamNknRiViVMdR6F2vNwKdqPbtEJKUpByp2ZznLQQHIygqsqKzRgghhBAfhYo3ISSgOJ553OH9CowFmLpxqt19nmj3BIa2HKrWt57YimGLhymFXCnqIZGIColCZKjpb7+G/XBl/SvVvqeyT+Hr/7427yvb9esJUQmIi4yDu5RuMafXRvetzeyn9pga8Mq3OExLHP2s8l4Oma5tS/cuKMCB2wch4cknUHXwYM7rJoQQQkiJUPEOYIc3kZGRbCxSJgFXR+Kj4h3eLzYsFtc1ug6ZeZnIzM9EenY68ox5aj0rP0uFKdOQfbILstVii1bxrczryRnJmLZpmt1rD79oOB5p+4ha3392P27+7mabCroo9b3r9sb1ja9X+57LPYf5O+ebtsk+VvvGRcRh0rpJxZRuQdIMMCgz+551etr17h4IdUSIvfJKYPo0pLz8ikVIMRkJj3/0EaQvW45zy5cjdfr/EHPFFQitWdOv5VFWKBPKgxBCiAkq3gHcGKpcuUhpIJRJoNSRtgltlVm1jPDaUkBF+ZTtsp8on69c+opD522d0BqLb1qMrLwspZirJc+koMv6RdUvMu8bExqD6xtdb1bgtf209SrhRebrsk9OQY5azuScKXbdRpUbmddlJH36pul28ygKtaNm9h2SOgRsHdEr39GdO2NXh47qd51330F0165qRLxy//44/dlnCI6OVkp3IMijLFAmlAch3kxycrJa7FGjRg21EOIKqHgHsMObtLQ0xMbGcnSGMgmoOiLKtMxlFrNqW0q38EzHZ4qN+JYmj7DgMNSqVMuhPNSNrYuXL33ZoX2bVGmCJTctsVDi9cr6BVUvMO8bHhyuFHpb+8nvEINjr/x1yevMHQ+BWEf06ON0R7Vvb/6twmTdfrvFvhlr1+HU8mWo9eSTCAoLq/C8eiOBUEecgfIgxLt45513MH78eLvbx44di3HjxlVonoj/QsU7gD/+WVlZiImJYWOIMgm4OiIOxGQuszgYk5FvDRnpFqXbloMxT8kjNDgUNSuZRlRLIzE6sUSFfv2x9Vh6cGmp55n19yxlpj6s5bCArSPOUpiVhaNPP60csh34azNqvT4FYXXrItBhHaE8hJkzZ+K1117DsWPH0KpVK8yYMQMdO5osSayZPXs2PvroI2zdulX9bteuHSZMmGB3f0LKw3333YfrrrtOfcsuvfRSlbZq1So1bUjgaDdxJQwnRggJSES5/ua6b8y/37r8LWUq7s9evTUze21k3xYRwRGoFFIJ3et0N6etOLgCz616Tv3Nzrc9hz3QCYqMRMLoZ2GIiUH2P/9g3w034ux333k6W4R4nAULFmDkyJFq5HDTpk1K8e7Tpw9Sdb4T9KxcuRIDBw7EL7/8gjVr1qBOnTq48sorceTIkQrPO/F/RLFu27YtWrdubU6TdUmThYo3cSVUvAkhAYvelLpdYjuHHIr5g5m9LQzn/03sNhG/DfwNDSs3NG/7Ye8PWLRnER795VFctuAyPLHyCSzetxgZeRkVmHvvR5ysxb7/HiLbtUNhRgaOPvU0jj4zCgXnKCcSuEydOhXDhw/HsGHD0KJFC8yaNQtRUVGYM2eOzf3nzZuHESNGKOWnWbNmeO+991BYWIjly5dXeN4JIcSV0NQ8QBGz0Ojo6IA3D6VMWEcC7Zkpi5n9nS3uVCHOlh1chmMZx/DzgZ/VEhYUho4JHTH98ulqPdCRuhHToAGiP5yLk++8gxMz38LZb79F5ua/UH/+fIRUrYpAw1+eG1cRaPLIzc3Fxo0b8eyzz5rTgoKC0Lt3bzWa7QiZmZnIy8tDtWrV3JhT4g88tPyhMh+bl5VnXh/5y0iERoaW+VxvXv5mmY8l/g0V70BuIMbEeDobXgVlQnkESv0Q5bpTUid0md/FbGbfpWYXuyP+4rFdlqc7PI1tJ7cpBVzige9P248zeWcQFlKkdK88tBIt4looRd0eBYUF5vWNKRtLvLY7EIdznT7tpNbX3r5WzWd3dR2Jf/BBRF9yCY48+RQiWrRAcJUiT/WBhD89N64g0ORx4sQJFBQUIDEx0SJdfu/YscOhczzzzDOoWbOmUtbtkZOToxYNcegnyEi5LJrsZRG/A7Jo6NMNukgXpjWxA7KMfuF8usH8vyPpalsJeSxX+vml0Oqqkmdn0oPOxwQxljW9sNB1ZTqfLvfZYCy6rrqiARZpJaVblNtoMG83Gozq5lpP0bKVrp3blWWyyJeT6dLJZX1uZ9PdcZ/8vUwlQcU7QJGKc/r0aVStWjVget5LgzKhPAKpfpTFzF7KfWH1C9XySJtHsOfMHhw5ecTUYDUYkJ6bjsdXPq4Ua4lbLgr+5XUvR+2Y2uZziMIuo+0aI5aPUKPtYgLv6/PrretIVLt2aPjN1yI4c50pOHsWxtxchMQ7Fk/e1/G356a8UB7OMWnSJMyfP1/N+46IiLC738SJE216pj5+/Diys01+KcRZloT7E6VcHGlpiAWCdIZIPU0I1Snv+SHIMoagWkguQkTJOs/p/FDkGoMRH5Ijj7aZE3lhkOa3/hxCal64Ujyrh+bq6gGQmh+BMEMhqoYUjbTmn1f2JH9a54EQFhamRvzPnTuHjIyiqSuOlEmsDjRiDVGIMmbiVFA88g1FI7pVC04gHDk4HpwEo24WalxBCoJRgNRgSwefCQVHUYBgnAwu6lAxoBCJBcnIRThOB1c3p4cY81C9MBVZhiikBZ23+klNdV2ZYmPV1IVTp04hriDOnH42+CzykIdqBdUslOPTwadRaCy02Fc4ZjxmXq9WWA1hBWFKkT4ZchKhCEXlgqJQkQUowOmQ04gwRqBSYSVzep4hT13XlWXKz88vuk9VqyI8PFzVa70CGBcXh+Dg4GJ+ExISElTH18mTJ4vuk8GgOr7kenJd830KCUH16tXdV/f8uEynddcsDSreAYpUbqk8WoOZUCasI3xmnEHeGzIPvFJOJfN75HjWcTXa/ffxv7H5+Ga1TNkwBc2rNVcKeGxYrFK6reOni8m7hHcTE/iKUL7dNeJu670arIvrLenJL4xB5saNqDlpIip16wZ/h9+awJaHNHql8ZySkmKRLr+TkpJKPHbKlClK8V62bBkuvvjiEvcVU3Zx4KYhDWdxyhYfH68ax4Imb/mttzrQ0kUBECVZQ3tLncq3nEajpR/PD7eRbrA4hyndAHnjWKcLucYgm+miAOg7GrQ8VqpUSSkB1ukllclihM6Yqf5WKzxucT1tlD6+4FixdMN5RVuPdCQYkF8sXQhDjs30SGMmIgrOKzMJCa4r0/l0UaROBhcpY9p35lTwKYt8aKPS+n1Vuq5z5VTQKRVRREMUeOv9hWxDNnKCc4pd05Vl0qOlS722TpdFlFLr0V5b6ZryaSvdbXXPj8tU1YlpZFS8CSGEuARRxOddPQ8pGSlYcWgFlh9Yjg0pG7D91Ha1xITFFFO6BUmTEYnJ6yajZ52ebjU79+SIe+HZs8jdvx8FJ0/i0PB7UW3oUMSPfNxuzO/CzEzsbNtOrTfdtBFBUa4xiSekopCGsIQDE8do/fv3V2mao7SHHrI/H/fVV1/FK6+8giVLlqB9+/alXkdGzGSxRhrpsthq0FujTEltGH7bNgZ3Nt3aAL3k9JLy6Ip0UZxt4Uy6yWy9jOm6e+KyMolJsU551rCVpk/POJmBzFOZyM8uGoU9vuc4QiJMKlJUtShEx0Xb/HYps3JbZXVhmWzhTLq76xLLBLv3wxZUvAkhhLgUiSc+sNlAtZzOPq3mfS/ctRB/n/jb7jHSeDmWeUw5x6lXuR7uuegeVI80mSvuOLVDzSePCokyLaHF/wYZghxSumVk3VMj7jLPu/4XnyP11ddwet48nJo7F5nr1qHm61MQ3qCB265LiCeRkeghQ4YoBVpicU+bNk2Zd4qXc2Hw4MGoVauWMhcXJk+ejDFjxuDTTz9F/fr1VexvbXRKFkJcyb/f/4v1H6+3SPvq8a/M6x3u7ICOQxhDnrgGKt4BivRQiSlFIJi6OQplQnmwfrj+makaURU3NLkB4cHh+Pt3+4q3xqqjq9RyR/M7zGk/7fsJc7baDj0kLLx2IZpWa6rW5++YjwU7FxQp5ecVc4lP/uO+H9064u6IPILCw5H0wvOI7tIZyaOfQ/a2bdh3081Iev55VL6hv9+9k/lepTwGDBig5m+KMi1KtIQJW7x4sdnh2sGDBy1GjN5++21ljn/zzTdbCE/igI8bN66CazDxdy7sdyEadLHf8Skj3oS4CireAYpy/EOzRcokwOuIKGT/DPnHoX0DQR7O4oxM4qMccyZ2Y+MbUS2yGqqEF3kBrxldUzmAy8rPUh7JM/MzkZWXhYz8DOUkR5RrjZTMFOw+s9vpsmgj7gO/H4gLql2AGpVqqLwkBpnmaNs2Viy7PGIuvxwRi1qqWN8y6n18xgzE9rkSBt18M3+Azw3lIYhZuT3TcnGcpmf//v0VUDMJMSFm5LIQUhFQ8Q5QZI6VeBYUJwfOzE3wZygTyoP1w33PTNuEtmoutZh125wTB4PaPqbzmGIjzgOaDVCLTUdVhbkIDSpygnPzBTejU41OZgVd/orCviV1C5YeXFpqmbaf3q4WQRzCJUaYFO/vOhlw77dXoEalmkiKTkKN6BrmRX7LiHt4ULhT79XQxETU/WAOTs6ejaj27RFkpXQbC4qcwGVu2IDorl1hCA6ukFBqrppfzvcq5UEIIcQEFe8ARu/On1AmrCN8Ztz5HhFlWhyYyVxqa7RQL890fMYpM28ZTRUTdj21KtVSizXr49Y7pHjf0/IepYwmZySjZqWawPninYg14GxuGs6eSlNzzq354tovcEGVC5Q8xDT+tyO/FSnnlUzKuayLgzmLMgQHo/r991uknfnqa2SsWYPMtWvNaYfuvQ8hSUlIHP0sYq+8Er4EvzWUByGEECrehBBCKghxXCYOzMSruIx8a8hItyjd7nRs5uiI+0NtHrJQ/gvzTeF3Bv5aiHtGz0dKwWkcyzimFHNZZF0WUao1JIyazCe3RaXQSsrze8MqDU37pm7GofRDZsU8Ls2IZJnHqosVqpGfkoIjjz4GTJ9WZuXbXaHUCCGEEFIyHPEmhPjMPGvi+4hy3SmpE7rM76J+v3X5WxWi/JV3xD0yF2hSuRGalmByLWbVQp/6fdSou145l79ncs7gXN45xEXGmY8RBf2zHZ+ZfwcVGPF+UCHkKsXcrEn8UAOQMmGimiPurNm5M6HU3GHmTgghhAQyVLwDFDHRlIDv/uZBtzxQJpQH60fFPDN65VacplXUiKu7R9w1eSSGJaJ9UvHYwzLXXBTw2LBYc1q92HpqTrpSzs8lo/GBbERnl+DKzQjkHzuGx6ZdieqhVVE7KxKRSbUQU6s+ure5AdHVEmzeD2dCqaX9/DNSXn7FJWbufK9SHoQQQkxQ8Q5Q1NzIcMu5kYEOZUJ5sH74/zPjzhH30uQRGRKJhpVNJuYag5oPUovmLO7o1wuQhvGlXisn5Rhq7UrGJTtEkd6g0g5hOgyRkQhJiEdKVD7evr0K4uJqq7jqm//4Bk2yCnEqBjhdCSgINtgMpZaxbLnJnF1G111g5u6LdcSdUB6EEBK4UPEOUMQkUuJqxsfH06s5ZcI6wmcmoN4jMeExbpneUF55iFJWpVZDpDmw7709n0FG1b9wKnw7gk6cQcTpDERk5sOYlYW8AwdROciAvzNSYMzcpfZ//LcCdFZKuokzUcDpGOBUJYNSxuf2TsavB35BnQkTiyndRWbuBqfN3H21jrgLyoMQQgIXKt4BjIyuEMqEdYTPDN8j3vNejWrfTpl1ywizTQXYYEBIYiLaXDkIhqsGW2wqzMpCfmqqWpKP7sKMtrWVafuqI6twLnIFUisDVc8BoQVAlUzT0iDFiPwg4L2+wDsfP4pxxwpLKpwyc8/csBHRnTo6LRNx7LYpdROOZx5Xcd3F4Z0tSwNXhTLzVvjtJYSQwISKNyGEEOIlyEiyzKVWZt1iDa7Xvc/P3ZbttkacgyIjEVavnloaoQManU9vVKUR7ur7q+kURiMqZQHV0mUxoto5IDIHMMr89HOOdRps3LYMtZrGoW5sXYsY6iWx7OAyvLr+VaRkppjT6NiNEEJIIEG7L0IIIcSLkDnUtaZPQ0h8gkW6jHRLurMOzrRQajKXWxTs9CgDDiQa8FfjICxvHYQfOgUjKSoJL10306HzzTw0D/2/7Y9O8zrhpkU3YdTvo/DeP++pkXVb/J7yO5789UkLpVvv2E0cv2mIY7e91/SzcOy2+/LeKp0QQgjxZTjiHaDIXMK4uDh6NadMWEf4zPA94oXvVVGuozt3xq4OJpPuOu++U+aQXo6GUqteuxvOlGTmLk7dosMQ2vZCRJ3dg5ycDOw9vhO7TpvmkTep2gSX1rrUvO87W95BVEgUZm+fbTN2ursdu2nk5RTg3UdNI/73Tu+O0HDPhUXjt5cQQgIXKt4Binz8g4ODqXhTJqwjfGb4HvHS96peyY5q375ccbQdDaVWmpl7w5cn45Or+qLQWIgDH81GxnsfYn//dvijTQRqVKlj3j037Qx++/J/iMkGalQCztQxwBhksKl8H8s8hk3JG1DFRY7dJAa5zEPPP34cIfHxCL2otcNysj5W5ty7Mn45v72EEBK4UPEOYM+qqampSEhIoKdZyoR1hM8M3yMB8F51JJSaGlGePk3F8RYnbXozd30c7yBDEAw//oLg46fRaPYyNK1ZA9XvbQ9jy1ykr1yJYy+/jOdTixy1nRDP6VcEYV1T23I5+efvqHTsWKmO3TL+/BOVuna1u5uKQT5hotpXIygxCZVrDMTZKo1x9L8zqNOiGoJsdAJo8cstyl3G+OW+WkcIIYS4DyrehBBCiBci3ryb79ju0nPqlex2ie1sehV31My97kcf4syCz3Fy9mzkH03GsXHjkDp9GgpPnyl2TnHm9sRXhZhxLXAy1oD6KUblUb3GKSPG3BmMb9fOxSMO5L/g5Cnz+unPP4cxOxvhTZshollTZKxdW8xUPbV6K/zX4BbkRFRVv79/cwuiq4Tj0lsaI7JSGDLSchAdG47o/euR/JjrzdwJIYQQDSrehBBCSIAQFRrlUAxzR8zcg8LDUW3wnahy6y048/nnOP7uuyg8cdLm+WRsV1TaR74rHq6sUWYMTlVyJHq5aeRd4/THnyDnv/90FwkqpnRvvXB4sXNknMnBktn/WqSF52WgSdzFSDixxXJnoxFGQxC2T/sUVStfhOgqEajRpIrNEfOcrHy89/hvar3fQ63sjqwTQggJTKh4E0IIIaTMBEVEoNrgwQhr0BCHhhdXdDU0FfRsFLCrlgH7Ew3Yl2TAQ72eR7MaF+PEkpsRejLNvJ+GuGA7U6UJ8uProFJMQ0QWGpVCG3NVX4TWrYucHTuQd+SI2HFbHPNf41vOX9hgd964Rk5IrFLSW/4720L5ViPmjc+PmH9gsj6QEfNuA5qgUZsir/N7/krF7wtMTub0I+vW+xFCCAlcqHgHKDK3jHPMKBPWET4zfI/wveoqCs6edWi/ub2D8MeFQSqEmTh2u/y8Y7eYsS/ZNhXXFF8A//zvb+REnENE97PoMaAHmld7QDksO71wIY49/4JZ6d7e9HbzMTaxVsblt9GI/xrfjPgTf0vgtRJHzBe/sxV972uplGpRuuV3afsJ/PYSQkjg4hWK98yZM/Haa6/h2LFjaNWqFWbMmIGOHU1zy2zxxRdf4IUXXsD+/fvRpEkTTJ48GVdffXWF5tnXMRqNKCgoUA0WV3ng9XUoE8qD9YPPDN8hZZ9fLl7AHeHWLvfh7ks6q/jiJTl2s6f4hmVHo3BJNJ7f/RrCYoLQxtAFjTNi0OL8dlGaT8Zd5PytNBiQE1ENazs8h/DsU8oZm5Zui5XzdiIvuwB/fLm7xNPKSHhYZAiy0nMRFRuG+PqVEBYWym8vIYQEGB5XvBcsWICRI0di1qxZ6NSpE6ZNm4Y+ffpg586dakTWmtWrV2PgwIGYOHEi+vXrh08//RT9+/fHpk2b0LJlS4+UwVeVzJMnTyoZU/GmTFhH+MzwPVJ+BTTQ36sSeiukpDjgBoOao93z2gfthujSHLvt7NDJZCpuQ44S+1vCkF2+505z2v6QDCTGBiEu3aiunZC6EUdq9yhTOTKja6ilNLLP5WH5h6XXjYwzuVg0bbP5d2RsCC4b0BSN2xXNVyeEEHeQnJysFnvUqFFDLaRi8Hgsi6lTp2L48OEYNmwYWrRooRTwqKgozJkzx+b+06dPR9++ffHUU0+hefPmeOmll9C2bVu8+eabFZ53QgghhJgQZVpCb5l+WEnlvAIt20uLix0cE4PK3/5Roqm4KN9CSCUgr8FJ7G2wHptua2O+1gW7FyI8+7TtDoBSaLB3EWoe+d1ttzUrLV85dxMTdUIIcSfvvPMO2rVrZ3eR7SRARrxzc3OxceNGPPvs+Q/1+flPvXv3xpo1a2weI+kyQq5HRsi/+eYbt+eXEEIIIfZxNA54aUiYL0foOaAFLuiQBKPxZmTlZyG/5SpzHO8mu78wmapbOVKT0XJNcbfEiPC8NNQ/+DPOSMzvWt3ceqtXff4fGrSKp+dzQojbuO+++3DdddchKysLl156qends2oVIiMj1TpHuwNI8T5x4oSaZ5yoCw8iyO8dO3bYPEbmgdvaX9JtkZOToxaNtDRTyJLCwkK1CNo8ZzETlEWjtHTt+LKmSyeD9bmdTS9r3rU0axn4epnKc5/kWH8rU3nuk3aM/PWXMpWWXlIeNfTX9eUy6dedeR/q82hv3ZEyWV/bH54n/TNjL+++Vqay1L1KvXsjumdPZG3apJTv9JBQJPXqieDQUHUdR8oUGRMKR5AY3FreI4IjgN69UalXL5xe9wdStv+Os8eWIDilEyrlWo6e21a+Deh+/yWoMXwOklKPY+dKAzIznR8xd5Rzp3NwZNcp1Lqgqsvuk/V2Qkhgo5mSZ2RkmNNat26N6Ohoj+YrUPH4HG93I3PBx48fXyz9+PHjyM7OVuvS61O5cmWllEuPkIZUypiYGJw+fVqNzmvExsYqc/hTp04hPz/fnF61alWEh4erc+sbE3FxcQgODkaqrvdfkHmA0vEgcwI15MMqHQlyPbmuRkhICKpXr67yp3UeCGFhYahWrRrOnTtn8VCVVqaz573PSueHv5TJFfcpPj7e78pU3vt05swZvytTWe+T/NWeGV8vE3R6jeQnMiSyzGWSxn9KSopTZdJfW2JL+9PzJHUkkN4RdsvUpAmqdeqE4PR0nNTt70iZQmJz1VxoMcu2R3SVMBVT+/jx1GJlqnpJNzRr2BRHk1dg0pbxqJHWCFF5scgMTUNEfjS67L/BQhkPjilEh6vqIqaOAedQHyGNG+OyOoU2vZW7ktQjpxBaJc9l9yk9Pd2t+SWEeI5D9z9Q5mMz84reM4cfeRRRoY51btqizqy3y3xsoONRxVs+1PIhkQabHvmdlJRk8xhJd2Z/MWPXm6bLh75OnTpKwZIGin40S37LR19DS5cPoa3RL2kk6dHS5dzW6bJYO4uTxqqtdK0RZitdGiwRERHFrlmpUiWL3qvSylSlShVlCSDX0fLn62Uq730S8vLyVLp+hNOXy1Se+yTXlQa2/PaXMlnjTJkkz9Iglm3afr5cJjHL1ZD8iPLrbJlkuzwz8teZMsl739a1ff15kv21Z0Y7h6+Xqbx1T/IWGhpq8V51tEyXDQhSc6HtcemtFygz7ZLK1KiwEYwGI45WtvQ8vq/a3xbK+Is3jUKbGue9mJ+nevUg9Lm3pTIJl9Bg7iChVjUkJFiOeJfnPunlTwghxLvwqOItH2+Z2L98+XLlmVwzk5LfDz30kM1jOnfurLY/9thj5rSlS5eqdFtIQ1kWa+RjJYsevQLqSLr18WVJd/aarkoXZNTbOpa3L5epvPdJ6p6MtNiKb+6rZSopvbRrijy0OuIvZSpPushDRv+dqR/eXCbrzqWylKkkmZRWJlvX9ofnyfq96g9lqujnRksXr9+GIAN+X2Cp+FaqGo5Lb21iERvbXpnaJ7VHYlQiUjNTlXm5hqaMi7m5bG9fo73N8zRum4CGreOR/N8ZnDuTjVVf7FbezG0inQx56Wiy+0uE5aZhe7PByAmvIgWyubuUo9YF1WzO8S7rfbJ3HCEkMEnJyEBqZiaydRZQ/544gYgQkwqYEBWFRJqdB46puYxGDxkyBO3bt1exuyWcmJjZiZdzYfDgwahVq5YyGRceffRRdO/eHa+//jquueYazJ8/Hxs2bMC7777r4ZIQQgghxJWIci0OyETxFYdrMqdbzMttKau2kDjhozqOwsiVI81hyDS0Od7PdHzGIp64NXKtWk1No9IhYcF2zM9N52363wIkHDeFDrPn3E1DOg8cLQchhJSFedu3YdrGjRZpNy361rz+WLt2GNm+A4UbKIr3gAED1FymMWPGKAdpMuF/8eLFZgdqBw8etOjB7dKli4rd/fzzz2P06NFo0qSJ8mjOGN6EEEKI/6FXfMtC73q9MbXHVExaNwkpmUVT1WSkW5Ru2e5MR0Df+1raGIWPQLsLMhG+8xi0caWEE1vQ6shC/NfkZmQWzewwx/HWRuwJIcRdDGreAlfUq293u4x4kwBSvAUxK7dnWr5y5cpiabfccotaSPkQhziEMmEd4TPD94jr4HvVO2UiynXPOj2xKXUTjmceR3xUPNomtC1xpLsso/DGwb2QuWEj8o8fR0h8PJq1b4cuhiDzvuKtPbxaIapXj3NLOQkhRI+YkdOU3Hvw/NeQeASxIhDndoQyYR3hM8P3CN+rgfCtESW7Q1IHt47CG4KDEd2po2UaUK4Re0IIIf4BvXAEKOIxNjMzs1gs1kCGMqE8WD/4zPAdwvcqvzOEEELcAUe8A1jJlNBqEnrEntfzQIMyoTxYPyrmmZHwYf8M+Qf+Bt8hlAnrCCGEEHtwxJsQQgghhBBCCHEjVLwJIYQQQgghhBA3QlPzAEXMQsPCwmhmTpmwjgToM+MKc29/k0l5oTwoE9YRQggh9qDiHcANxGrVqnk6G14FZUJ5sH7wmeE7hO9VfmcIIcQ3SE5OVos9atSooRZvgabmAYo4AUpPT6dXc8qEdYTPDN8jfK/yW8NvLyGE+BzvvPMO2rVrZ3eR7d4ER7wDWPHOyMhAdHQ0zUQpE9YRPjN8j/C9ym8Nv72EEOJT3HfffbjuuuuQlZWFSy+9VKWtWrUKkZGRat2bRrsFKt6EEEIIIYQQQjzGDzO3lPHIYGTnBJt/HVsbjIhw0+9kpAJqcZxrHmwFd0HFmxBCCCGEEEKIT3Hq7HGcSjuB3Nwcc9rewzsRFhau1qvFVke1yvHwFqh4B7AjMTHDoDdiyoR1hM8M3yN8r/Jbw28vIYT4Gj+tWojPfrKcx/30G0PN6wOvug+DrnkA3gIV7wBFFO7KlSt7OhteBWVCebB+8JnhO4TvVX5nCCHEN7jq0pvR6eIedrfLiLc3Qa/mAexc7ezZs/RqTpmwjvCZ4XuE71V+a/jtdSszZ85E/fr1ERERgU6dOmHdunUl7v/FF1+gWbNmav+LLroIP/74Y0XdIkKID1Gtcjwa12lud/EmM3OBincAK97iAVD+EsqEdYTPDN8jfK/yW8NvrztYsGABRo4cibFjx2LTpk1o1aoV+vTpg9RU2w6PVq9ejYEDB+Luu+/GX3/9hf79+6tl69atbK4QQnwaKt6EEEIIIcQtTJ06FcOHD8ewYcPQokULzJo1C1FRUZgzZ47N/adPn46+ffviqaeeQvPmzfHSSy+hbdu2ePPNN3mHCCE+TcDN8dZGeNPS0hDIFBYWIj09XZlxBQWx/4UyYR3hM8P3CN+r/Nb4+rdXa9t4izVbbm4uNm7ciGeffdacJuXu3bs31qxZY/MYSZcRcj0yQv7NN9/YvU5OTo5aNGQqnXDmzBklc82PiywiG7189Ol5WenmdNMeBhjOr5U93WD+35F0uYcl5bFc6Zl56nqFVleVPDuTHgSjKqWxrOlnzriuTOfT5T7nncvTydcoBYDBaJkXu+kGo7qJcgfLmq6d23oqZ3nKpCctN9dUawxWtcZotJlukPOaTlj2dO3cunR5rlxVJoMuPUP3/KltqgYaS01zdbqz90/k4eh7N+AUb/ngCXXq1PF0VgghhBBC3NLW8QYHqidOnEBBQQESExMt0uX3jh07bB5z7Ngxm/tLuj0mTpyI8ePHF0uvV68efI2PR8D/Gf4V/JnZmA2/Zs778Guect97N+AU75o1a+LQoUOIiYkJ6FBa0qMqnQ8ii9jYWE9nxyugTCgP1g8+M3yH8L3qy98ZGXGRxp+0dQIJGVHXj5LL6NmpU6cQFxdXoW09f29HsHy+De+fe3DmvRtwireYONWuXdvT2fAa5MPgjx+H8kCZUB6sH3xm+A7he9VXvzPeMNKtUb16dQQHByMlJcUiXX4nJSXZPEbSndlfCA8PV4ueKlWqwFP4ezuC5fNteP88997l5F5CCCGEEOJywsLC0K5dOyxfvtxiNFp+d+7c2eYxkq7fX1i6dKnd/QkhxFcIuBFvQgghhBBSMYgJ+JAhQ9C+fXt07NgR06ZNQ0ZGhvJyLgwePBi1atVS87SFRx99FN27d8frr7+Oa665BvPnz8eGDRvw7rvv8pYRQnwaKt4BiphkSUxNa9OsQIYyoTxYP/jM8B3C9yq/M65lwIABOH78OMaMGaMcpLVu3RqLFy82O1A7ePCghYf3Ll264NNPP8Xzzz+P0aNHo0mTJsqjecuWLeHt+Hs7guXzbXj/PI/B6C0xJwghhBBCCCGEED+Ec7wJIYQQQgghhBA3QsWbEEIIIYQQQghxI1S8CSGEEEIIIYQQN0LFmxBCCCGEEEJ8DOuY98S7oeLtx8ycORP169dHREQEOnXqhHXr1tnd96uvvlKhPqpUqYLo6GjldfTjjz9GoMpDj4QyMRgM6N+/P/wNZ2Qyd+5cJQf9Isf5E87WkTNnzuDBBx9EjRo1lLfQCy64AD/++CMCVSY9evQoVkdkkZBAgVpHJHRS06ZNERkZiTp16uDxxx9HdnY2/AlnZJKXl4cXX3wRjRo1Uvu3atVKebj2F3777Tdce+21qFmzpqr74o27NFauXIm2bduqd0jjxo3Vu5YQT0B/y77FlClT8PLLLyMnJ4f3zlcQr+bE/5g/f74xLCzMOGfOHOO///5rHD58uLFKlSrGlJQUm/v/8ssvxq+++sq4bds24+7du43Tpk0zBgcHGxcvXmwMRHlo7Nu3z1irVi1jt27djNdff73Rn3BWJh988IExNjbWmJycbF6OHTtmDFR55OTkGNu3b2+8+uqrjatWrVJ1ZeXKlcbNmzcbA1UmJ0+etKgfW7duVe8RqTuBKI958+YZw8PD1V+pH0uWLDHWqFHD+Pjjjxv9BWdl8vTTTxtr1qxp/OGHH4x79uwxvvXWW8aIiAjjpk2bjP7Ajz/+aHzuuefU91SaWF9//XWJ++/du9cYFRVlHDlypPr+zpgxw6++vb7O6dOnVV0+ePCg+l1YWGj0J06cOGHcsmWLehazs7P9soz+zEcffWTcsWOHWj937pzRX8nLyzP6C1S8/ZSOHTsaH3zwQfPvgoIC1diZOHGiw+do06aN8fnnnzcGqjzy8/ONXbp0Mb733nvGIUOG+J3i7axMRHmqXLmy0V9xVh5vv/22sWHDhsbc3Fyjv1Le98gbb7xhjImJ8ZsGgbPykH179eplkSYKVteuXY3+grMykY6HN9980yLtxhtvNA4aNMjobziieEtHxIUXXmiRNmDAAGOfPn3cnDtSGtJxeOmllxpbtWql6vQ333zjV0L7+++/jW3btjU2aNDA2KxZM+Mrr7xiVr6JbyGd/3fffbe6p/7G+vXr1eBXWlqa0R+gqbkfkpubi40bN6J3797mtKCgIPV7zZo1pR4v7YXly5dj586duOyyyxCo8hBzyISEBNx9993wN8oqk3PnzqFevXrKZPb666/Hv//+i0CVx6JFi9C5c2dlap6YmIiWLVtiwoQJKCgogD9Q3veI8P777+O2225T01cCUR5dunRRx2im13v37lVTEa6++mr4A2WRiZhEWk9RETP8VatWIRAROenlJ/Tp08fhZ4y4h82bN6Njx45q6sRTTz2lppo98sgjOHHihF+IfMuWLer71bNnTyxYsEDVwU8++QQZGRnmfQoLC+EvpvP//PMPfvjhB/z00084fPgw/I3t27fj999/x1tvvYVt27bBX9iyZYuqoxdffDFiYmLgD4R4OgPE9ciHQRr/ogzokd87duywe9zZs2dRq1Yt1TAKDg5WD/AVV1wRkPKQRqAoDfLx9UfKIhOZpzpnzhz1ApS6InOLRLEQ5bt27doINHmIErVixQoMGjRIKVO7d+/GiBEj1BzWsWPHIlDfIxqibG7dulU9R/5AWeRx++23q+MuvfRS1QDMz8/H/fffj9GjRyNQZSJK5dSpU1Wnrszzlk5e8THiLx1WznLs2DGb8ktLS0NWVpbqlCAVi3zT5Nv27LPP4oUXXlBp0jaSdLlf8q6/8MILfVYRECW0W7dueOyxx9T8YKFhw4b4448/lPIm7yl5Z0k9FOVbOtN8FfGz8OWXX+Lee+9F3bp11T2UDpUbb7wRI0eOhL9wzz33qLJKu138isi9bdGiBXyZv//+W9XDBx54AK+++qpKE/1E2lhRUVGqXsp3VcrtS/ju00RcjnxERNFcv349XnnlFfVSEqcvgUZ6ejruvPNOzJ49G9WrV/d0drwG6R0fPHiwcrzXvXt31ViOj4/HO++8g0BEGiRiEfHuu++iXbt2GDBgAJ577jnMmjXL01nzCkThvuiii1QjJ1CR96dYQUhjaNOmTeqZkVGXl156CYHK9OnT0aRJEzRr1gxhYWF46KGHMGzYMJ9u3BP/QRxmyrtcOoWkwa9/llevXo1bb71VKeWyjy92zIuViihpgtapIPzvf/9TSql0NsjIvjyf0nmmKTe+ityj++67T72Hf/31V9XpII4MP/30U6Wg+iLa/ZCR7bVr15rroVhnSgeDWCFJ2Xx55PvUqVPKWesll1yilG7pDBo+fDiuuuoqZV0o3w3p3Pc1pVvgl84PEWVRRqytQwzI76SkJLvHyQtWPKqKYvXEE0/g5ptvxsSJExFo8tizZw/279+vPNOGhISo5aOPPlKmxbIu2wO1jugJDQ1FmzZtVO9/IMpDPJmLF3M5TqN58+ZqREQaN4FcR8RcUaIB+NM0jbLIQxq20oknDV3phLjhhhtUA1Deq/5gxlkWmUhnnXj6ljpy4MAB1bivVKmSGnELREROtuQXGxvL0W4PIJFdpO0jI2qTJ09WDX5RYmT57LPPlHWTWGksXbpUveN8DensevPNN9X0n4EDB6o0Kaco3p9//jl++eUX1UEo08lEiZNvmS8qNxpidSURBu644w71TInlnrRvpUP422+/VQqeryH344svvkCvXr1w3XXXYejQoXjmmWfUNulk0JTvGTNmqFFjX+XOO+9UU27EYkGmNkpbs1+/fupeyrp0EElHiq9BxdsPkRerjMDJx0FDGnnyW0YtHUWOEbOOQJOH9PTKwyy9iNoiLzeZZyLr8kHydVxRR8Q0VOQkCmggyqNr167q5a9XoHbt2qXkIecL5DoijQJ5d8gH0l8oizwyMzOLjeRqHTW+PIrkijoi87zFfFcUG61hFYiInPTyE0Spc+ZbTVzLuHHjVMe7KKGi3MhvsVS56aablI8TaQtIiERRbsTs1dfo0KEDvv/+ezWKLx1er7/+ulK65RkU83KZ1y7PtXzjpYPdF9Her9LBIL5pkpOTzelyD0U5lRFwb/dTc94Jtnldm+Lz2muvqQ4T6TwQK4yvv/5aKd2C/BVrjSVLlqjpgb44EFCtWjU1DULu0y233KLaEwsXLlSWuJIuHQ0yFUemRvgcnvbuRtwX4kXC2MydO1eFKLn33ntViBct/NOdd95pHDVqlHn/CRMmGH/++WcVUkL2nzJlijEkJMQ4e/bsgJSHNf7o1dxZmYwfP16FQ5I6snHjRuNtt92mwgBJCKFAlIeElxGP3Q899JBx586dxu+//96YkJBgfPnll43+QlmfG/EELJ6Z/Q1n5TF27FhVRz777DMVNkresY0aNTLeeuutxkCVyZ9//mn88ssv1Xvkt99+U17fxauyhG3yB9LT041//fWXWqSJNXXqVLV+4MABtV1kITKxDif21FNPGbdv326cOXMmw4lVMHJvJByeLL/++qs5ffLkycbatWsbb7nlFmNqaqrZa7/Qr18/48MPP2z+7c0cOnTIuGzZMuMXX3xhPHPmjDl9w4YN6n3UoUMHY2ZmpkUosbvuuss4cOBA5eXcV8KL2cqntFXkffTiiy+qEKAaR44cMV588cXGP/74w+jNZGRkWPxevXq18Z577jEOHTrUHC1E7qm8NyTKirx/9ZFo5P3iaxTonqlTp06pkJNadAj9ttatWytP7r4GFW8/RuKB1q1bV8VYlZAv0uDR6N69u1ImNSTuaOPGjZUiVbVqVWPnzp1VgypQ5REIirezMnnsscfM+yYmJqr41f4Se7esdUQ+gp06dVKKh3z0JByLhKELZJlITFFROETJ9EeckYfEHh03bpxq3Mq7tU6dOsYRI0b4jZJZFplIrPvmzZurZyYuLk4podII9hd++eUXVf+tF00G8ldkYn2MNCJFfvIe8Ze4976AhF8S5Vo6CyXUXe/e/2/vTKCkqM6/XSQqhkUERVESgxGCijIQMRpAiCKbCyEIgoCokRiiLBIW2Xc5BEQHlBFkkyCriASIIqIkbAGJQWVRNtGIYkQQUARRU//zvOe7/VW3PTM9yMxU9fyecwZmprun69atrnvf7ffeaMaag7Z4tNzq0aOHGbAwaNAgc7LiKAk79OiuWLGitQsrX768rd20wnRjwfjmc9i8efPYfYnxYaxGyanujG7WZAJGM2fONCcYYLgVK1bMHKFvvPGG9S7HAcZ5CfO9JzMz0/YXGJvsK3COsFdnDmlxF4S5w/iuWrWq37ZtWz9qbN++3Z89e3bSx5jHY8eOxX7mfOCQaNq0qc1t1JDhLYQQQgghihRkLeEwwgg7ceKEOYzo1010OMjw4cP9mjVr+gMGDLAMJ5xGGKxh58CBAxbV7du3r79v3z7/8OHDfteuXS3I8qc//SkWDaVP8rnnnmsRbvrK4ySMwvgSWbBggWUY4WSoVKmSzZlzJkycONGcJRjbOP74P+yBA5wIO3bssO+5PoFMIRwIJUuWtP+DEPkmW5VxM99RYdOmTfaZeuKJJ2K/cwEMencHMxXcY4ydz+6uXbv8qFGMfwo73V0IIYQQQoiCAmVrBKiodS5evLj9jn7dtDCithm9DupnAUHExx57zDt+/Lg9H2XssIN4IfXoU6ZMsVp1B/XBM2bMMLFHambLli1rXRdoMUbdLLXrCKdGAddOiuNGbIsxMK5NmzZ5vXv3NqFCxsYYEVr75JNPTHsDEeEwtkENtm9zY0NgDKFSatIRp/zggw+smwraGLSsHDBgQOz1tHrlbzDeKPDWW2+ZngUq5dSsA7ofCBlz/bZp08baszZp0sQeow879eyMfcWKFZG5ToOoj7cQQgghhChSYOB89NFHZtjQuoiOA3QvwdhBwIoOJghmYtjQZgtjBgOWbhZRACcBxhuGpvsZUcNevXqZWBXq5g0bNvTq1atnjgRaU9E3nlZqUYG5os3bAw88YIY0wnC0xmVMGKe0oMI4QxiXNlRhhrnimqTTA0Zn48aN7XcI+CFkyVxhbCLwiyHO2GfNmmWv6devn/2NMmXKeFHh7bff9ho0aGCihRjdzumA0f3uu+/aZ5L2YZwHBw4WnGRr1qyxLjJRRBFvIYQQQghRpCCy27NnT2/Pnj1eRkaGt2TJEoumoe79+eefe4888ohF2FBTvuiii7woQDSU8WB4Au2XaI9KtBcwuF10H2V2fsaYc9HVKLJs2TJzjOAo2blzpymzu/EQUUXhG/Xy//znP9ZSLMwQkXetGOkOglGKujzOIZS8iWiTcUErR+aVzIWsrCxzpnAtR4U333zTq127tjmzuAb5nNWqVcvGSueP3/3ud+YowrGQeF06B1JUUTsxIYQQQghRpKBlFq20nnzySYuuNWrUKNbWjqgp7e4wwPk+CmBc0596+vTpsd+NGzfODBuXao7RTSovEB12RNXoBsZGxJTSAOYP482Np3r16lZOgFGHURsFMEiJ5tJG6+mnnzZDlHRsyh2IaHOtkpFRqVIl63X94IMPWnp9VNi0aZONkePevn27zR+R73/961+xdpu0QUs0ul1ldJSNbpDhLYQQQgghigxuE0+KNemspO9ikGJoO4ie0vOZ1NcoRBAxpIn2ErUnjRc4/vHjx1t0lPrngwcPxsZOdJw+1/R5jorckzvOAwcOWAo9/5OGXb9+fRvn0aNHzTB1zgU3x/Rhr1y5shd2zj77bDtO5g1nApFfotoYpHXq1IkZ3zfeeKM5EujDTrQ7KuUB3377rdXiUxrw8MMP2/WHc4gabmd8Q7IMjCg7h4Io1VwIIYQQQhRZVq5caWnZGAUXXnih1dhOnTrVBK2Imobd6CYi2r17d6v1RVANQ5SadUTiqBEmVZmxYaxdfvnlXokSJWzMa9euDf34HM4Yw4hGII60a7IRhgwZYlFTHAiMCUP0nHPO8V5++eVQO02CQmpBKBUg+wJtAWqdhw8fbsY30W2Xdv6HP/zBDHBqnTknUTBKcYqceeaZJnjHZyw4p1yXXJ8vvPCC98orr3hXX311pMsfckIRbyGEEEIIkZZgrOQGxipp50uXLvUmTZpkadurVq0KvVG6efNmM1Iwul0EkbTqhQsXxqLDGN/UfCMwxvNQ9K5WrZq3cePG0I8vCEYYdfitW7e2CClq10R8+Z7fE/l280i2QrNmzbywC6mRak0tN04Ex3nnnWeG9759+8yR0qNHD++uu+7yZs6cGUs7R6keVX7+RhSM023btnktWrTwLr30UpsXhO8QSnPHzpjJWLjppptikW8ei0omRl5QxFsIIYQQQqQVRNbKlStnhqcjWRQtGHlE5bxUqVL2nCjUdtNWCaNm4MCBsXEwbtKrO3XqZL/PKboaJUiXJ+pLi7cuXbrYXJF+zfwSGcaApdaZmnYi+dRAY5iHFRf55ZpEpZxoMM4TBOCI/N5xxx0mDofY2qBBg6yd3YQJE0ypPUqQkYHjh7nJyMjw5syZYxkl1N4zl8Frk8g3Le5wKkSprV1eiPanUIg0gUV+0aJF+foe1D0hZlGQ3H333dYXtbBBoITaqTCAIinzfejQIS/smxyOkyhJlI5bCCEwxBBHQ8QJkSZXO+qMbjb7Djb9LrKGIYThEwWjG1C9dsa1GwfHTw0wacgoQLvHgkQhkkgNups3d8z0WMf4/vDDDy29nBZbZCYQJW3fvr03f/58E5DjsTAb3UBqvOsTj4Po448/NnE81Mm5dnmMa5fxoGiOI4Xe5EeOHInE/AFOIbQF7r//ftuHde/e3XvttdfMyYCjJPHaJPJNN4F77rnHyiHSERneQqSBYRlVnDHnvughSgocaUhhoqCNTjz17pyQWsZmEI/4Z5995hUWbGBJfSuoPqHUsTF2Wt4IIUReQFyLFOyLL77YW716ta3TRA35PrjZdwZMFNJ1U8Gto/fdd5/VOFMPnd3zwgyOEQxP1r3169fbPDGX1AHjRCf6Sz/1Rx991CLCVapUsVRzDLyoGKYI+iGg1rJlS6vhxuDkC2cJNfrPPPOM99e//tUi+BjmQ4cOtdR0HCthnz9gDvjM4WCgFzdz+s3/E73DMYT2AOnmiTCfkydP9qpWreqlIzK8hRCFDosJRh3eUURD6LuJwEZRZtiwYXZO6D2K1xuvPpuOwoJNDQtiQS34CBuRTsi4SSksTNg4CCGiARt++hxjjOG4mzhxorUMI3UVoSraNP373//29u/fHwkD5mTGj6OUcf7lL3+JU2qPCjhGSKPHWCPaiyMWaBmGwUYNPkrelAW45zPPO3bsiIxhCvSHx3lASjVzhrH5xBNPeMuXLzflbyLEru86Pa+JCEcF5gADmpp0hOLQTzjttNOsFRqp5GQp4CRKRtTLInIifUcmRCFAOjfGEelAeCgxVFDcDILoB/UupNqgLopXOlmKFd5ePLv8HXpTkvoL77zzjqXgcONykF7FDQzDNVXworqUJgRZaEVCZBfwGPP3XnzxxbjX0KaEFDzaeOR2nHmBxYRz5Tza/M/GKBgBzszMjHsNAjHBc0s0GqOddiqc2yuuuMJu9Mlgw4UAjasHY3GnTQfvy7ipQ1qwYIE9l/Eg2OIWPhYTMh0gp9c5qNXCM8/j/J1Uzw/nmXPC/PA6xFWC54Q2KtSA8TjXw5VXXmm1U0E4Fn7Pe6PyipcZZVEHAi30C+V8IXqSlZWVctTfpe+/9NJL9jfYACFyg7MgSF7ew/HFF1948+bNMwcMG2feKxHEdIho8XfZZAf7mDKnbNaIKLBpoT0LhnzwuINQ5hHcqHFdcX1x7Myt6xu6bNkyS3Xk9ZxPVJB3794d97f27t1r88LnwQkdbdiwweadzUQwdRK4rmkdE0x9FUKcHHyO+Czz+eO+2adPH2/Xrl3erbfeatFf1jYMOiKjpGnT85p7aTrhsqWIMnKfJC07ahAZJdOL/RG10H379rXIN1DTjSgc93QcKkT3WS+41zLvUePHP/6xrTWsORjfrh/7iBEjvDZt2nhRgzWQYAFrPXsP9iE4g8hSmD59uo2zY8eO5liHKGQnnEpkeAtxiiFliA03m+3Ro0db5NIZ12wKUHYkesjjeGgxEILgzWXBxPAiLQ6REGfUEHnDeCEdiY0D0VBuctT+kLKEIZ8qnTt3Ni/y3LlzTcAD7zjvgWMAjzFGRdC4B26mpOxh6OV2nCcDN2CMG8aFIyBVOK/0YuUYSM/CATFq1ChLVU4EZwE1RxjmLAgYZhjPRAaYj61bt5qXmXoxWslgvLFRC0bm6TsJOb3OvRfzzaaPWmkWGzaCeYWNExuo4DkhHe2qq66yzSQLNZsPat+onwKOEwOQPqD0dMVw5ljcIsdckgaGmAuP03qGWkGu31TBAcO1iNoqkWnmDWeO42TfA0cS1znef87ntGnT4hZnxoyhjQLqpk2bLDuCjYqjQ4cO5oRAJZX3RaXYRUZShc068446sKtzx2mB8AvGM++JIc1xOKMZhwEpgszX4sWLTVQGJxyP4zzC8cHGIwg/48hJZw+/EPkN9bEoQ/M5cums3A9xlLn1l7pR7ovcL7kPcY+h9RRrWbqos4O7V3Lv5J4T5pZaiW20mCsi9O6YcT6/+uqrZnwzV+vWrbPfd+vWzZz+GHOsvewbwtjLOlWHKg50SuyuvfZaC+CwbuHwjZpDlrlg78h8IKDGXhcnNWs2zqB7773XAhRE+d01HZXshFOGL4Q4ae666y7/N7/5Tezn+vXr+3Xr1o17ztVXX+0/9NBD9v1LL73kn3baaf6HH34Ye/zFF19klfSff/55+3nmzJl+1apV/f/973+x53z11Vf+j370I3u94+abb/avu+46v0GDBn6jRo3inp8Mjq1bt272/fvvv+//8Ic/jDsO4G/17dvXvud4SpUq5R89etR+Pnz4sH/mmWfa8aZ6nInnJ5GVK1fa2EuWLGlfnJsf/OAH/ogRI+Ke99Of/tR/7LHH4n6XkZHhDx48OHZeed327duTvs/06dP9MmXK+O+8847/k5/8xO/atWvsuI8fP+6XKFHCX7duXdxr7r33Xv+OO+6IO87PPvss9ngqr+NcXn755XGPcy0k/q1EGO8ZZ5xh54RzzvOvueaaHF/jrokePXrY96+//rq97r333kv63EsuucSfPXt23O+GDx/u/+pXv7Lv9+zZY6/ftGlT0nPAOeXnXbt2xV4/YcIE//zzz0/5PbKjdu3afmZmpn3/9ddf++eee669v4PXt2vXLulruQY4rpdffjnHayEI13pwOeS6Ov300/1PPvkkx+Pcv3+/vW7z5s3286RJk/zSpUv7Bw4cSPr8efPm+WXLlrVrx81RsWLF7FwLIU6O3bt3++XKlbO15tNPP7Xfffvtt/b/wIEDbe27/fbb/YoVK/obNmyIe+2hQ4dCf9o//vhj/8SJE3G/y229dxw7dsyPAoyxePHidj9s2rSpf9NNN/lLlizx33rrLXuceyprfr169eLW3H379vlHjhzxw4i7BllD58yZk9Jr9u7d6zdv3tzOA/uVKLFlyxZb3wYMGGD7RcfChQttzr788ku/YcOG/rXXXuv/7W9/i52fVK/ldEEudiFOMYl9MalJokUC4MUkgkoKlYP6lyBEyYi2EUkmSscX6VNEOINprUQBiVSTfkz6rPMaEn12r+OLqGOy3p94GkmBDj6XSK17D6KJpHQRuQOif04tNS/HmQocM1FFvki5IjJKClmq8DrStRhPdiDiQaSbqC8Ra3e+GAORW9RRg+eCSHZO40jldcx3YuQ+cb6zA+8+42KOXb07adcu6sH/1CuSSs55571J+ybqDHiVqaHicbIZqLVy4mxEbjlGvM/BYye1LS9zR+ZDMMoQvNZP9j3IKiBqT7QeiHzQt9WligPnhbElg8fIdCDy/H0g/bt8+fJxvyMbhONCLZfPAlFscOec96ZWL7t0R7JFODZKNoDPLemw7u8IIfIG0V1Kori3EfWm3IhSIpdBQsYNGSgrVqyw5wUzY4DPcbqosyfDlcmEHbIOXLkQpUnce8kGdLXqZOaRWcb6QJR75cqVNvdExMOoQO9aZLF+09rNZU3lBnNNphZrXpQiwQcPHrQszHbt2tm+xH2uyMSkpINMP7LTnn/+ebsmyRZEOC5Ze790Jxr5J0JEiGDPUOCmkpd0IdJVSSFOZjAHDQEMX4wbbu6kz2H0AHVOwZs8Nc/J3gMDALGZxHRsl5JLihBqm6SbU2fE/ywGLgUs1eNMBepoXd0tquak4ZOeTI1vYrsXRzA9MDuBjiCklOM0oO4bo5YFzo0DSIVyvwu+JjtO9nWpQt0ytcmASBC1wBjtbDgYx5gxY8yBwO8xrilvoF2cS/NnXknbIzUPoRZ6Zvbv39/OrWvTgTGe6BhIlp6fl2vdzZM7P3l9DwxsV9/n4G9yThGdQVU9p/nO7VrI7VpycD4ToWQAg5wxcXx8rilZcOc8t/fmM0UaPOnlOID4TLmyBSFE3uGeQ2ou6aw4sNB3QJSK+lLuodC2bVtv48aN9tmF4GY/7Jt+p86Owx4HNcYo5UM4fHEkB9XZwz6WnMBxjpGGQ5n7Ig4GNFVYw3A88xj7BJzdlIgxVtKyU1n7C8voZo+G44D9BqVvOT03CHNNyVxe1uLChlIAHFzoo7gx4SihpIN1Gx0VVNmHDBlieybmjtT6Ro0aJV1r0xkZ3kIUIHhyqfsNGspOMMSBdxShEATHsvPG412kLhRDir+Fl5HIN4sQX85gyw6icixwRCdZvLODv8sCT90OdVZEK/NynCcLC06wzQSGfFC0C4Ec6sGCWQbUuqNoml3Um4WAWmQ2YUQZqXnGeKIuHqOOqGV2UVIMpsQau1Rex3y7jAFH4nyniluE3Xmhnh0xO+r4gMWO8Qfr/Nmc1KlTx76I/LDxxONMnTJjJ5rCHOcHOHzy+h5sMskYGDt2rC3IidFi6rbRM2C+2YxRs5kITgjOBdkbLjsjCNcSNYQ4rdyCn0o0AgEmoi0Y3e4zQ5/cIBwXGRt8PrOLelPnj7GOYcB4McCFECcvpIazFn0N1kDuddzjML7Z8PN5p+aUmlL0Glg3o2KgBtXZyfBBYBOtDwwa1hGckIiOYajl1dkdVoVvotncI9lfcI9njcPhSRQYpzP3agRLBw8eHEqj2+01qG9mn8X8EETAuUsWH/ozzBVBC9Y0npvM+I6S0Q0EcRAQxQnmPl987vhssl4iKExg4IEHHrDMPPZf7OOKmtFtFHauuxDpVuPt6qgdPM7zgJoWan6pc3njjTf8VatW+VdddVVcjTc11VWqVPF//etf2+Pvvvuu1bd26dLF/+CDD+w5rVq1sppf6l+/+OILe/7999+f47EmHhs1spUqVfKfe+45ew9q30aOHOkvXbo09hxqb6iJpraKet0gqRxnqjXe1OVSq0U98vz5861O9p577ok9r0+fPn6FChXsfaj5ogaK+nNX4w0cxxVXXOEvX77cjuWFF16I1aMH63o5Zy1btrT6dN4T+vfv759zzjn+008/bTXL1N6OHz/efnZ1V9Rc8TN1v59//nlKr6OWnlrtnj17Wr3WrFmzbByp1HgPGzbMju+jjz6yuWH+ypcvH6th7N69u83N2rVr/W3btvkdO3b0zzrrrNj5Xr9+vf/www/7GzdutOPgvHIsnBeYPHmy1eOPGzfOzj/nddq0af7YsWNTrvHOrVY6t/dIhNdzjMnqLnv37u3XqlUrdizU9A8aNMjGzt8dNWpU7Ll33323nRv+nrsuqa92tYLUzlPnz5wxJxdeeOF3ary55oPw2WWu27dv7+/cudN/5ZVXTL8h+NlF4+DnP/+5aS+sWbPGak8XLFjwHR0AatgZZ6dOnbK9BoQQyfnvf/9rNcFBFi9e7N9www22hqArQR0p66R7HrobfO7QV4hCTamrfwXumawb3HccrP+sSfzP/YbnuLUh6rDe3nLLLXa/3bp163cedxoZYeYf//iHrTP33Xef/Xz99dfb+tW4cWO/Zs2a/pVXXukPHTrUTxdWr15tNfrsJyH4GXPX8lNPPWVrptsfFlVkeAtRgIY3YIAgwMbGm036smXL4jbvgMHVoUMHE5XiZvazn/3M//3vf2+CFTNmzLAb+o4dO2LPxzBDDMoZVclIPDbEWjBcML557QUXXOD/9re/jYmZBA0ejo/nJpLTcSY7P4k4Y859Ia528cUXm6GKQ8HB32vdurUZlhhUGLZBcTVnUGGss1gjSIYR7pwIiUYixneLFi38yy67zDZxLBKIeWGMcy4wcFkgWTwdGMJsftjsuPlM5XUIxFSuXNnOj9sgpWJ4B88LfxexGWcEu/FybnFAnHfeeSZowly4841ByrHwWt6ba+3xxx+Pex+Mzho1ati1iCgKwjUIoZwqwzu390iEzRbjTAbXOH/7zTfftJ9Z4N3f5fpjPoOCQjgmuKZ5nPPPeQ8eJ7/DKcB7siHIzfAGBNu4Zjif1atX9//+979/57PLxv+2226zaxXxPTZbiYJOU6dOtde99tprSccqhEgOzjLuaQilzZ071xyPjiZNmsQctlOmTPHr1KljBvfBgwftM4gjLOywpjrHI+tU0FmclZUVcyxedNFFZpSyxrHmsu45R3I6Gd/c21nLgucjCo6Tb775xl+xYoXNC0K2rE/O4MR5j8gqawyCZOkAY2Mf0qxZs2wFXRF+bdWqVWjF8AoKGd5CCCFEAYITh4iHECJ1iJzh6MShhsMRBxeOPIxtDHIynMjkwgjguWTc4CjDMI0C6a7Onq4K38miu+73dFzBaRLsygGMh3EFnbZRh+wuHN133nlnXKYCgZNevXqZ431Lmjgavg+q8RZCCCEKAATnqIOj9jSolyCEyB3qYOkqQOcM6nzR2EA0skePHlbjjZ4Eny8ErVBYpqMCApDft8NBYamzUxPsarfR6EAzhI4k1MeiZREldXZwCt+9e/c2wdZUFb5RwQ5rXb6rz0ZYjGsNzRsHx8y1h+aOEwt1wp7UcNeoUcNE5dIFataZr86dO5uYIZ9DzgnnBrE8avarVavmFXXUTkwIIYQoANiQIKqDAA3KxEKI1MFowbBBVLFJkyYmtIWxivI17YkaN25sG33XIQPDB0GyKLTrS1RnR8gTIapPP/009hyEQekQEVRnD74+zKDwTVeO3BS+E3EK3zm1Ci1so5s2WYyNNpgOhDOB65H2k66tG/PEF60keQ7jSxdwJuAwQnQUkVcE1xDmRUwURX7E5oTnFSPsrRMhhBBCCCGi0r5o2rRp3owZM6z/M4Y30DUkasaMU2fna+TIkabOTrsl1NmJiDp1dqKIN9xwg0X5UWePCih80wosN4VvSKbwHUbcceL8IbKLU3X06NH2GAY1bVfpeEJmE9kKLrJN5JfOHXRYIXMhIyPDS0dwHEVNmb2gCP/VLYQQQgghihwuNkT7SFpo0TKRdoC0KyTyTUSblo20SASM7mDbxzBDO08cCBhwLmJNCjnp5q1atTJjDuONyDfPo583rbVoaUi/8qjEzTC8S5QoEYvek5mA4UlZAD2dMUyHDRtmj0XJ6Ka9JFkK/fr1M6Ob+eAxjG7GRhSclmfO6GYOn332WW/Lli3W7jJdje7EeYzKdVpQKOIthBBCCCFCBRt2DFIiv0RLjx496lWoUMHSWP/85z/b99RDT58+3Zs3b55FHrOysrwosHv3bjPMzjjjDG/s2LHmMOD4oWnTpt4FF1xgEf2pU6fa+OhxPWHCBG/nzp3W25v05aiAI4TobuvWrb1Dhw5Zb+5x48aZQbp//34b/7Jly7xZs2aFvgbYGd2kztOfGt2OAQMGxBwHRLtPnDhh80kUf8qUKXFlAFyvzHm5cuUKcRSiMAm/a0kIIYQQQhQpMFiWL19ukW2ivkS7EVfDECfSTVo5xjd6Cc2aNbNaW6LIYQfjbenSpRYZPXz4sEVBcSwwDgzybt26mfG2d+9eGztp5aQ0P/TQQ94vf/nLyBjdrmablGNS5GfPnm1lAV26dIlFgUk1Z4wIr+FUCLsjyBndOE0Q8GPucAL17NnTnsOcEt3HkZBodAPXq4zuoo0i3kIIIYQQIlSQco2BTb0z6bxER6kHvvTSS72DBw+aAUONN9FhDG4MPMTJogDHSyQbdXaMUIxq1NlJTXbq7KQvY9xh8FEXjEJ2FITikil8A+nxPIbCN2JjLgUZZ8Ptt9/uPfXUU16tWrW8sMLxMm+I2zFX1KsT4Z4zZ47XsWNHr2vXrt6YMWMK+zBFyFHEWwghhBBChIqyZctaNLRBgwbegQMHvOuvv967+eabLQrO/ytWrLC0ZSLDGHlRMbrTWZ09HRW+XeSeY0VbAGcJRreLcJOFQVkAoncu8g2qbRbJUB9vIYQQQggRuvpuUpOBWmcipUOHDrWfqfN2addREVNzuPRjjG/XVpDoN/XPGN7UPD/44IOhNUSzAwdCnTp1TBTulltuybPCN0ZtWGu6d+3a5U2cONEi9nXr1rUxuBZnjI/6daB3PDzyyCM2z+46FsIhw1sIIYQQQhQKqJRjvJBm7QyVRGMFUSpUpBGmAlpu1atXz4StzjrrrNDPnBsX6uyoW5MmT4q8U2cH+lWTjv3oo4/G1Nmj0pIpqPDNnDBevpzCNwZ5y5Yts1X4rl69uhdmIbWGDRtaP+ojR454CxYs8G677TYrBUD0LtH47tSpk4muYajL6BaJKNVcCCGEEEIUOPv27TMVbxStjx07FosSJkJtd8WKFS01m1Zb9LbGYI2S0Y0oHGPl+Nu1a2eRYRwKCG4xlvbt23uvvvqq1XVDVIxuDFNanWGUIgoHjBfD9csvv7S5Y94yMzNjr8Hh0L17dzNiw2h0OyG1rVu3mtOA+m1KAYjSc+3Nnz/fe/3112PPDRrfjHPRokWREPoTBY8MbyGEEEIIUeAQ9S1VqpQZMxhh2RnfN954o0USa9SoYQbOhg0bvMsuuywSM5au6uyQrgrfHCup/1x3lDWgNO8cIaSTX3LJJSaC557rYMyo0DPHieJyQtj14qv6XwghhBBCFCDBVGpUrbdt22bq3qQkk3buUn1dxJgaYgxvVzccFdJVnZ108XRX+B44cKC1QcPYvvPOO60EgOs0IyPDe+6558xRIkReiM6dSwghhBBCpAUYmM74JnUX45uIKVBDS7QUvv76a4t2b9682ZTMy5Qp40VRnR1xuKA6+5NPPukNHjzYGz58uKmzL1y4MFYDHQWcwjc9uoMK3zhJnMiYM76jIDLmHD1BmBvU2Jmr0qVLe9dcc41dm3/84x9ldIuTQoa3EEIIIYQocCMnmfE9atQoM9IwcIh8E1GdN2+eKV9HzehOR3X23BS+27RpEzO+GX8UFL7d9UhrOsTeqE1HUI0Wbiix8zjXJaJpzOX48ePtdVESwBPhQDXeQgghhBAiX6GllDNYMHJcf2RnfAPGd7Vq1czI4Xsi3Rira9asMQGvsKuzU6MOroozVXV2DFnStqNQ0127dm077p07d1rbMwxT5tbhRMaYt0mTJtkcQtiNboTUaINGTTrOhWDf9CFDhlidN2OoUqWKpdmDjG6RVxTxFkIIIYQQ+QaGdVZWlgmK0TKrV69eMePbRb5d7TYGd9u2bS09G+G1tWvXejVr1gy9Ojtq5QhroVgebI2WnTo79cKkaqOUHQV1dqfw3adPH69v3742ZxjWpF1jaNNay43ZGd/Hjx/3+vfv7w0bNiyUYmNB9fLrrrvOxO+4Nt18LFmyxK5Loty9e/e2SDhjZuzUfDOXQuQFGd5CCCGEECLfwFDp0qWLGWKIUmFwI6QWNL4x1lzqLoJWpDB36NDB+idHSZ29ePHiMYG4ROMblWwE1NatW+cdPnw4MursOSl8k0qek8I3DomwOhY4XgTuUGXHYUJNtwO9ARwM1OQDxjeRb65VnkfWQvBcCJEKSjUXQgghhBD5CtFBoqWkjBP5dkJqwbRzDG+MG/p6jx49OhJGt0uTJ0WZWmfGFWyN5saGEY4xSt9qUstnzpwZifHB2WefbWrliMM9/vjj1gINaJv13nvvWfp1MjBKw2p0O0gbp169RYsWsbliflA0x5HCGGiHxjULpNYjinfrrbfK6BZ5Ru3EhBBCCCFEgUCdM+2nNm7c6DVv3tyMccBQpQf05MmTrXUY0dWot0YLqrOfOHEi0ursQMo480PatVP4DoqNRZFnnnnGIvOo57uIPSJre/bssfTzLVu2WC07NfykmdPSToiTRRFvIYQQQghRIFSoUMHqfol8L1q0yCLERBr5Hf2s169fHxmjOzuBOI4fgThahDnBNafOTq17FIxujE8yDzC0iWq7aC/p5YwN1e8GDRrEKXxHEUTUyERwEW0yEyhzwOhmfslKoF6d33PtCvF9kOEthBBCCCEKxfhevHixl5GRYem9q1at8n7xi1+EeibSXZ0dipLCN2PDEYLT5/3334+rU3d9vVGi53klS5YsxCMV6YBSzYUQQgghRKGknffr188M0meffdYM8DCDYY3DgOgoNc8oYIMTiAOnzg6os8+dO9eE1+gPHXZ1dkhF4dsZ4NOmTTNhsqgrfCP4x1wR2ab0wWVcHDlyxBsxYoTVeK9evdqcKUJ8H2R4CyGEEEKIQmH//v1muJ5//vmRmAGEuMaMGWMp8Rih1HInGt/Bmm/qoaOizo7CN2NCAA4RtWQK3507d44Z39R88xgq31FW+Ga+MK4ZW+XKla1X+emnn25zTbs32r5FwWkiwo8MbyGEEEIIIU5CIC6Z8Y2Q2siRIy0VmzZVUeHtt982tW7quuvXr29joQSga9euXmZmptXkY5AS7XfGN+rzfJ+dsnmUoL0b49m9e7dXunRpr27dulbTjjEuxKlAhrcQQgghhBBFXJ1dCt/x2QpCnGokriaEEEIIIUQRVWd3SOH7/wuqAUrmQpxKZHgLIYQQQghRhNTZkyGFby9O1Tz4vRCnAhneQgghhBBCfA/ju2rVqt5XX33l/fOf/4yk0Q30r6bPOG3EBg4c6G3bti32GArfCMWhZD548GCrgRZC5A3VeAshhBBCCFGE1NmzQwrfQuQfMryFEEIIIYQQMaTwLcSpR4a3EEIIIYQQIg4pfAtxalGNtxBCCCGEECLeSJDCtxCnFEW8hRBCCCGEEEKIfEQRbyGEEEIIIYQQIh+R4S2EEEIIIYQQQuQjMryFEEIIIYQQQoh8RIa3EEIIIYQQQgiRj8jwFkIIIYQQQggh8hEZ3kIIIYQQQgghRD4iw1sIIYQQQgghhMhHZHgLIYQQQgghhBD5iAxvIYQQQgghhBAiH5HhLYQQQgghhBBC5CMyvIUQQgghhBBCCC//+D/qosy6royCVwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_distract_context(\"Founding Year\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/distract_context_founding_year.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "66f87ecc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_distract_context(\"Sector\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/distract_context_sector.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3af2057d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/analysis/company/ffm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0fb0413c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import geopandas as gpd\n",
    "import warnings\n",
    "\n",
    "from scipy.stats import norm\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68e604bb",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5403be72",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')\n",
    "\n",
    "df = pd.read_parquet('../../dataset/data/enriched.parquet')\n",
    "baseline_questions = pd.read_parquet('../../dataset/data/questions/questions.parquet')\n",
    "rag_questions = pd.read_parquet('../../dataset/data/questions/rag_questions.parquet')\n",
    "rag_questions['in_context'] = rag_questions.apply(lambda x: x.answer_full.split(', ')[0] in  x.query.split('A)')[0], axis=1)\n",
    "\n",
    "cond = baseline_questions.category == 'attributive'\n",
    "baseline_questions = baseline_questions[cond]\n",
    "\n",
    "baseline = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/baseline/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1)[cond].apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "fake = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/fake_rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "dist = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/dist_rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/dist_rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "rag = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "id": "d2bf69a2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1800x500 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cond = (baseline_questions.column == 'Headquarters') & (rag_questions['in_context'])\n",
    "\n",
    "correction_rate = (rag[cond] & (~baseline[cond])).sum(axis=0) / ((~baseline[cond])).sum(axis=0)\n",
    "correction_rate_std = norm.ppf(1 - 0.01 * 0.5) * np.sqrt(correction_rate * (1 - correction_rate) / ((~baseline[cond])).sum(axis=0))\n",
    "\n",
    "distraction_rate = (~dist[cond] & baseline[cond]).sum(axis=0) / (baseline[cond]).sum(axis=0)\n",
    "distraction_rate_std = norm.ppf(1 - 0.01 * 0.5) * np.sqrt(distraction_rate * (1 - distraction_rate) / (baseline[cond]).sum(axis=0))\n",
    "\n",
    "misled_rate = (~fake[cond] & baseline[cond]).sum(axis=0) / (baseline[cond]).sum(axis=0)\n",
    "misled_rate_std = norm.ppf(1 - 0.01 * 0.5) * np.sqrt(misled_rate * (1 - misled_rate) / (baseline[cond]).sum(axis=0))\n",
    "\n",
    "fig, (ax0, ax1, ax2) = plt.subplots(1, 3, figsize=(18, 5), sharey=True)\n",
    "\n",
    "ax0.barh(correction_rate.index, correction_rate.values, xerr=correction_rate_std.values,\n",
    "         color='green', alpha=0.6, label='Correction Rate', capsize=5)\n",
    "ax1.barh(distraction_rate.index, distraction_rate.values, xerr=distraction_rate_std.values,\n",
    "         color='orange', alpha=0.6, label='Distraction Rate', capsize=5)\n",
    "ax2.barh(misled_rate.index, misled_rate.values, xerr=misled_rate_std.values,\n",
    "         color='red', alpha=0.6, label='Misled Rate', capsize=5)\n",
    "\n",
    "ax0.set_xlim(0.35, 1.05)\n",
    "ax1.set_xlim(0.00, 0.40)\n",
    "ax2.set_xlim(0.45, 0.85)\n",
    "\n",
    "ax0.set_xlabel('Correction Rate')\n",
    "ax1.set_xlabel('Distraction Rate')\n",
    "ax2.set_xlabel('Misled Rate')\n",
    "ax1.annotate(\n",
    "    \"Trend: larger models seem less distracted\",\n",
    "    xy=(0.1, 0.5), xycoords='axes fraction',          # arrow tip\n",
    "    xytext=(0.95, 0.95), textcoords='axes fraction',    # text box position\n",
    "    ha='right', va='top',\n",
    "    fontsize=14, color='black',\n",
    "    bbox=dict(boxstyle='round,pad=0.3', facecolor='green', alpha=0.35, edgecolor='none'),\n",
    ")\n",
    "\n",
    "ax1.plot(distraction_rate.values[:2], distraction_rate.index[:2], 'o--', color='black', alpha=0.6)\n",
    "ax1.plot(distraction_rate.values[2:], distraction_rate.index[2:], 'o--', color='black', alpha=0.6)\n",
    "\n",
    "# Draw arrows from annotation to the two trend lines\n",
    "ax1.annotate('', xy=(distraction_rate.values[0], 0.1), xytext=(0.75, 0.9),\n",
    "            xycoords=('data', 'axes fraction'),\n",
    "            textcoords='axes fraction',\n",
    "            arrowprops=dict(arrowstyle='->', color='black', lw=1.5))\n",
    "ax1.annotate('', xy=(distraction_rate.values[2], 0.5), xytext=(0.75, 0.9),\n",
    "            xycoords=('data', 'axes fraction'),\n",
    "            textcoords='axes fraction',\n",
    "            arrowprops=dict(arrowstyle='->', color='black', lw=1.5))\n",
    "\n",
    "for ax in (ax0, ax1, ax2):\n",
    "    ax.grid(True, axis='x', linestyle='--', alpha=0.4)\n",
    "\n",
    "fig.subplots_adjust(wspace=0)\n",
    "fig.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "id": "7c3e5766",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>total_variance</th>\n",
       "      <th>intra_plus_inter</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>llama8b</th>\n",
       "      <td>0.242601</td>\n",
       "      <td>0.242601</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>llama70b</th>\n",
       "      <td>0.165103</td>\n",
       "      <td>0.165103</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gpt5nano</th>\n",
       "      <td>0.100694</td>\n",
       "      <td>0.100694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gpt5mini</th>\n",
       "      <td>0.053573</td>\n",
       "      <td>0.053573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>gpt5</th>\n",
       "      <td>0.019799</td>\n",
       "      <td>0.019799</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          total_variance  intra_plus_inter\n",
       "llama8b         0.242601          0.242601\n",
       "llama70b        0.165103          0.165103\n",
       "gpt5nano        0.100694          0.100694\n",
       "gpt5mini        0.053573          0.053573\n",
       "gpt5            0.019799          0.019799"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mask = baseline_questions.column == 'Headquarters'\n",
    "x = baseline[mask]\n",
    "g = baseline_questions.loc[mask, 'IndexName']\n",
    "\n",
    "# Group-level stats\n",
    "intergroup_mean = x.groupby(g).mean()         # E[X|G]\n",
    "intragroup_var_by_group = x.groupby(g).var(ddof=0)  # Var(X|G), per group\n",
    "\n",
    "# Group weights\n",
    "w = x.groupby(g).size()\n",
    "w = w / w.sum()\n",
    "\n",
    "# Decomposition: Var(X) = E[Var(X|G)] + Var(E[X|G])\n",
    "intragroup_variance = intragroup_var_by_group.mul(w, axis=0).sum(axis=0)  # E[Var(X|G)]\n",
    "intergroup_variance = (intergroup_mean - x.mean()).pow(2).mul(w, axis=0).sum(axis=0)  # Var(E[X|G])\n",
    "\n",
    "# Sanity check\n",
    "total_variance = x.var(ddof=0)\n",
    "check = pd.DataFrame({\n",
    "    \"total_variance\": total_variance,\n",
    "    \"intra_plus_inter\": intragroup_variance + intergroup_variance\n",
    "})\n",
    "check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "id": "6282b555",
   "metadata": {},
   "outputs": [],
   "source": [
    "index_to_country = {\n",
    "    'asx200': 'AUS',\n",
    "    'cac40': 'FRA', \n",
    "    'csi300': 'CHN',\n",
    "    'dax': 'DEU',\n",
    "    'ftse250': 'GBR',\n",
    "    'gse': 'GHA',\n",
    "    'hang_seng': 'HKG',\n",
    "    'ibv': 'BRA',\n",
    "    'ipc': 'MEX',\n",
    "    'jse': 'ZAF',\n",
    "    'nifty': 'IND',\n",
    "    'nikkei': 'JPN',\n",
    "    'sp500': 'USA',\n",
    "    'tsx': 'CAN'\n",
    "}\n",
    "\n",
    "map_to_gdp = world.set_index('ISO_A3').GDP_MD.to_dict()\n",
    "\n",
    "map_to_gdp['FRA'] = world.loc[43, 'GDP_MD']\n",
    "map_to_gdp['HKG'] = 363_070\n",
    "\n",
    "country_codes = [index_to_country[idx] for idx in intergroup_mean.index.tolist()]\n",
    "country_gdps = [map_to_gdp[code] for code in country_codes]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "id": "f80cdfe0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x1000 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from adjustText import adjust_text\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "\n",
    "x_vals = np.log(country_gdps)\n",
    "x_series = pd.Series(x_vals, index=intergroup_mean.index)\n",
    "code_series = pd.Series(country_codes, index=intergroup_mean.index)\n",
    "\n",
    "fig, axes = plt.subplots(2, 3, sharex=True, sharey='row', figsize=(15, 10))\n",
    "axes = axes.flatten()\n",
    "models = [\n",
    "    ('gpt5nano', 'red', 'GPT-5 Nano'),\n",
    "    ('gpt5mini', 'orange', 'GPT-5 Mini'),\n",
    "    ('gpt5', 'green', 'GPT-5'),\n",
    "    ('llama8b', 'red', 'Llama 8B'),\n",
    "    ('llama70b', 'green', 'Llama 70B'),\n",
    "]\n",
    "\n",
    "for idx, (model, color, label) in enumerate(models):\n",
    "    ax = axes[idx]\n",
    "    y_vals = np.log(intergroup_mean[model])\n",
    "    rho = x_series.corr(y_vals, method='spearman')\n",
    "\n",
    "    ax.scatter(\n",
    "        x_vals, y_vals,\n",
    "        color=color, alpha=0.7, s=100, edgecolors='none',\n",
    "        label=f'{label} (ρ={rho:.2f})'\n",
    "    )\n",
    "\n",
    "    coeffs = np.polyfit(x_vals, y_vals, 1)\n",
    "    poly = np.poly1d(coeffs)\n",
    "    x_line = np.linspace(x_vals.min(), x_vals.max(), 100)\n",
    "    ax.plot(x_line, poly(x_line), color=color, linestyle='--', linewidth=2, alpha=0.8)\n",
    "\n",
    "    texts = []\n",
    "    for idx_name in intergroup_mean.index:\n",
    "        text = ax.annotate(\n",
    "            code_series.loc[idx_name],\n",
    "            (x_series.loc[idx_name], y_vals.loc[idx_name]),\n",
    "            alpha=0.9,\n",
    "        )\n",
    "        texts.append(text)\n",
    "\n",
    "    adjust_text(texts, ax=ax, arrowprops=dict(arrowstyle='->', color='gray', lw=0.5))\n",
    "\n",
    "    ax.grid(True, alpha=0.3)\n",
    "    if idx >= 3:\n",
    "        ax.set_xlabel('log(GDP)')\n",
    "    ax.set_ylabel('log(Accuracy)')\n",
    "    ax.set_title(label)\n",
    "    ax.legend()\n",
    "\n",
    "# Remove any unused subplot(s)\n",
    "for j in range(len(models), len(axes)):\n",
    "    fig.delaxes(axes[j])\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cd1131f1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ff4ba452",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0562f486",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea4f6db2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/analysis/company/mislead_context.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "12f4ee57",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import geopandas as gpd\n",
    "import warnings\n",
    "\n",
    "from scipy.stats import norm, binned_statistic, sem\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "057023e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')\n",
    "\n",
    "df = pd.read_parquet('../../dataset/data/enriched.parquet')\n",
    "\n",
    "baseline_questions = pd.read_parquet('../../dataset/data/questions/questions.parquet')\n",
    "dist_questions = pd.read_parquet('../../dataset/data/questions/rag_questions.parquet')\n",
    "\n",
    "cond = baseline_questions.category == 'attributive'\n",
    "baseline_questions = baseline_questions[cond]\n",
    "\n",
    "baseline = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/baseline/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1)[cond].apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "fake = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/fake_rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/fake_rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65c34435",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1d29f23e",
   "metadata": {},
   "outputs": [],
   "source": [
    "index_to_country = {\n",
    "    'asx200': 'AUS', 'cac40': 'FRA', 'csi300': 'CHN', 'dax': 'DEU', 'ftse250': 'GBR', 'gse': 'GHA', 'hang_seng': 'HKG',\n",
    "    'ibv': 'BRA', 'ipc': 'MEX', 'jse': 'ZAF', 'nifty': 'IND', 'nikkei': 'JPN', 'sp500': 'USA', 'tsx': 'CAN', \n",
    "    'ipsa': 'CHL',\n",
    "}\n",
    "slug_to_name = {\n",
    "    'gpt5': 'GPT-5', 'gpt5mini': 'GPT-5 Mini', 'gpt5nano': 'GPT-5 Nano', 'llama8b': 'LLaMA 8B', 'llama70b': 'LLaMA 70B'\n",
    "}\n",
    "\n",
    "map_to_gdp = world.set_index('ISO_A3').GDP_MD.to_dict()\n",
    "map_to_gdp = {k: map_to_gdp[k] for k in index_to_country.values() if k in map_to_gdp}\n",
    "map_to_gdp['FRA'] = int(world.loc[43, 'GDP_MD'])\n",
    "map_to_gdp['HKG'] = 363_070"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "328ab23a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae40aea4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cf30336",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "61df77bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_mislead_context(column, num_bins=10, min_count=10):\n",
    "\n",
    "    accuracies = baseline[baseline_questions.column == column].groupby(\n",
    "        baseline_questions[baseline_questions.column == column].IndexName\n",
    "    ).mean()\n",
    "\n",
    "    fig, (ax_scatter, ax_bar) = plt.subplots(1, 2, figsize=(10, 4), gridspec_kw={'width_ratios': [2, 1]})\n",
    "\n",
    "    for i, model in enumerate(baseline.columns):\n",
    "        cond = (baseline_questions.column == column) & baseline[model]\n",
    "        \n",
    "        x = baseline_questions[cond].IndexName.map(accuracies[model].to_dict())\n",
    "\n",
    "        y_mn, bin_edges, _ = binned_statistic(x, ~fake[cond][model], statistic='mean', bins=num_bins)\n",
    "        y_st, bin_edges, _ = binned_statistic(x, ~fake[cond][model], statistic=sem, bins=num_bins)\n",
    "        y_ct, bin_edges, _ = binned_statistic(x, ~fake[cond][model], statistic='count', bins=num_bins)\n",
    "\n",
    "        xx = 0.5 * (bin_edges[1:] + bin_edges[:-1])\n",
    "        xx = xx[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_st = y_st[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_mn = y_mn[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        yerr = norm.ppf(1 - 0.05 / 2) * y_st\n",
    "\n",
    "        ax_scatter.errorbar(xx, y_mn, yerr, color=f'C{i}', fmt='o', ls='--', label=slug_to_name[model])\n",
    "        \n",
    "        # Add overall mean to bar plot\n",
    "        overall_mean = (~fake[baseline_questions.column == column][model]).mean()\n",
    "        overall_st = sem(~fake[baseline_questions.column == column][model])\n",
    "        overall_err = norm.ppf(1 - 0.05 / 2) * overall_st\n",
    "        ax_bar.bar(i, overall_mean, color=f'C{i}', alpha=0.7, width=0.6)\n",
    "        ax_bar.errorbar(i, overall_mean, overall_err, fmt='none', color='black', capsize=3)\n",
    "    \n",
    "    ax_scatter.set_ylim(None, 1.05)   \n",
    "    ax_scatter.grid(axis='both', alpha=0.3, linestyle='--')\n",
    "    ax_scatter.set_title('Binned baseline accuracy')\n",
    "    ax_scatter.set_xlabel('Index-level Bucketed Baseline Accuracy')\n",
    "    ax_scatter.set_ylabel('Distraction Rate')\n",
    "    ax_scatter.legend()\n",
    "    \n",
    "    ax_bar.set_xticks(range(len(baseline.columns)))\n",
    "    ax_bar.set_xticklabels([slug_to_name[model] for model in baseline.columns], rotation=45, ha='right')\n",
    "    ax_bar.set_ylabel('Distraction Rate')\n",
    "    ax_bar.set_ylim(None, 1.05)\n",
    "    ax_bar.grid(axis='y', alpha=0.3, linestyle='--')\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    return fig\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "83a88b78",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_mislead_context(\"Headquarters\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/mislead_context_headquarters.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "03ad1fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_mislead_context(\"Key People\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/mislead_context_key_people.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "40645fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_mislead_context(\"Founding Year\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/mislead_context_founding_year.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "66f87ecc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_mislead_context(\"Sector\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/mislead_context_sector.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3af2057d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/analysis/company/perfect_context.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "12f4ee57",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import geopandas as gpd\n",
    "import warnings\n",
    "\n",
    "from scipy.stats import norm, binned_statistic, sem\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "057023e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load world boundaries\n",
    "world = gpd.read_file('../../dataset/data/external/ne_110m_admin_0_countries')\n",
    "df = pd.read_parquet('../../dataset/data/enriched.parquet')\n",
    "\n",
    "baseline_questions = pd.read_parquet('../../dataset/data/questions/questions.parquet')\n",
    "rag_questions = pd.read_parquet('../../dataset/data/questions/rag_questions.parquet')\n",
    "\n",
    "cond = baseline_questions.category == 'attributive'\n",
    "baseline_questions = baseline_questions[cond]\n",
    "\n",
    "baseline = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/baseline/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/baseline/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1)[cond].apply(lambda x: x == baseline_questions.answer)\n",
    "\n",
    "rag = pd.concat((\n",
    "    pd.read_parquet('../../results/companies/rag/llama8b.parquet', columns=['response']).response.rename('llama8b'),\n",
    "    pd.read_parquet('../../results/companies/rag/llama70b.parquet', columns=['response']).response.rename('llama70b'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5nano.parquet', columns=['response']).response.rename('gpt5nano'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5mini.parquet', columns=['response']).response.rename('gpt5mini'),\n",
    "    pd.read_parquet('../../results/companies/rag/gpt5.parquet', columns=['response']).response.rename('gpt5'),\n",
    "), axis=1).apply(lambda x: x == baseline_questions.answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65c34435",
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "def find(row):\n",
    "    summary = df.loc[row.reference, 'Summary']\n",
    "    if row.column == 'Sector':\n",
    "        return True\n",
    "    elif row.column == 'Founding Year':\n",
    "        return re.search(r'\\b'+row.answer_full+r'\\b', summary) is not None\n",
    "    elif row.column == 'Headquarters':\n",
    "        return re.search(r'\\b'+row.answer_full.split(', ')[0]+r'\\b', summary) is not None\n",
    "    elif row.column == 'Key People':\n",
    "        return re.search(r'\\b'+row.answer_full.split()[-1]+r'\\b', summary) is not None\n",
    "    else:\n",
    "        return False\n",
    "    \n",
    "baseline_questions['in_context'] = baseline_questions.apply(find, axis=1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1d29f23e",
   "metadata": {},
   "outputs": [],
   "source": [
    "index_to_country = {\n",
    "    'asx200': 'AUS', 'cac40': 'FRA', 'csi300': 'CHN', 'dax': 'DEU', 'ftse250': 'GBR', 'gse': 'GHA', 'hang_seng': 'HKG',\n",
    "    'ibv': 'BRA', 'ipc': 'MEX', 'jse': 'ZAF', 'nifty': 'IND', 'nikkei': 'JPN', 'sp500': 'USA', 'tsx': 'CAN', \n",
    "    'ipsa': 'CHL',\n",
    "}\n",
    "slug_to_name = {\n",
    "    'gpt5': 'GPT-5', 'gpt5mini': 'GPT-5 Mini', 'gpt5nano': 'GPT-5 Nano', 'llama8b': 'LLaMA 8B', 'llama70b': 'LLaMA 70B'\n",
    "}\n",
    "\n",
    "map_to_gdp = world.set_index('ISO_A3').GDP_MD.to_dict()\n",
    "map_to_gdp = {k: map_to_gdp[k] for k in index_to_country.values() if k in map_to_gdp}\n",
    "map_to_gdp['FRA'] = int(world.loc[43, 'GDP_MD'])\n",
    "map_to_gdp['HKG'] = 363_070"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "328ab23a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae40aea4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cf30336",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "61df77bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_perfect_context(column, num_bins=10, min_count=10):\n",
    "    cond = (baseline_questions.column == column) &  baseline_questions.in_context\n",
    "    accuracies = baseline[baseline_questions.column == column].groupby(\n",
    "        baseline_questions[baseline_questions.column == column].IndexName\n",
    "    ).mean()\n",
    "\n",
    "    fig, ax_scatter = plt.subplots(1, 1, figsize=(8, 4))\n",
    "    for i, model in enumerate(baseline.columns):        \n",
    "        x = baseline_questions[cond].IndexName.map(accuracies[model].to_dict())\n",
    "\n",
    "        y_mn, bin_edges, _ = binned_statistic(x, baseline[cond][model], statistic='mean', bins=num_bins)\n",
    "        y_st, bin_edges, _ = binned_statistic(x, baseline[cond][model], statistic=sem, bins=num_bins)\n",
    "        y_ct, bin_edges, _ = binned_statistic(x, baseline[cond][model], statistic='count', bins=num_bins)\n",
    "\n",
    "        xx = 0.5 * (bin_edges[1:] + bin_edges[:-1])\n",
    "        xx = xx[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_st = y_st[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        y_mn = y_mn[(~np.isnan(y_mn)) & (y_ct >= min_count)]\n",
    "        yerr = norm.ppf(1 - 0.05 / 2) * y_st\n",
    "\n",
    "        ax_scatter.errorbar(xx, y_mn, yerr, color=f'C{i}', fmt='o', ls='--', label=slug_to_name[model])\n",
    "    ax_scatter.set_ylim(None, 1.05)   \n",
    "    ax_scatter.grid(axis='both', alpha=0.3, linestyle='--')\n",
    "    ax_scatter.set_xlabel('Index-level Bucketed Baseline Accuracy')\n",
    "    ax_scatter.set_ylabel('Perfect Context Accuracy')\n",
    "    ax_scatter.legend()\n",
    "    fig.tight_layout()\n",
    "    return fig \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "83a88b78",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_perfect_context(\"Headquarters\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/perfect_context_headquarters.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "03ad1fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_perfect_context(\"Key People\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/perfect_context_key_people.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "40645fad",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_perfect_context(\"Founding Year\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/perfect_context_founding_year.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "66f87ecc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxQAAAGGCAYAAADissfwAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAu0JJREFUeJzsnQd8U+XXx39J994baAuUUfbeewqiojIEBdzz794DEAe4UF8FF25RcSuioIAIyN57Q8vo3rtNk/dznjTpbZq0SWl6k97z5ROa+9yR5znnPvfec5/nnKPS6XQ6MAzDMAzDMAzDNAB1Q3ZiGIZhGIZhGIZhg4JhGIZhGIZhmMuCRygYhmEYhmEYhmkwbFAwDMMwDMMwDNNg2KBgGIZhGIZhGKbBsEHBMAzDMAzDMEyDYYOCYRiGYRiGYZgGwwYFwzAMwzAMwzANxhUKQ6vV4tKlS/Dz84NKpZK7OgzDMAzDMAzjEFC+64KCAkRHR0Ottn7cQXEGBRkTLVu2lLsaDMMwDMMwDOOQnD9/Hi1atLB6e8UZFDQyYRCUv7+/XUdCMjIyEBYWZpOFx7AOmgvcB+SHdcDyVzrcB+SHdeBc8s/Pzxcv3g3Py9aiOIPCMM2JjAl7GxSlpaXiN9igkAfWgbyw/OWHdcDyVzrcB+SHdeCc8rfVLYBfndsJUoSXlxf7acgI60BeWP7ywzpg+Ssd7gPywzpQhvxVOvK+UBA0lBMQEIC8vDy7jlAwDMMwDMMwjBKek3mEwk6QnUbKUJi95lCwDlj+Sof7AMtf6XAfkB/WgTLkrzgfCmuprKxERUXFZc1ZIyvPzc2NfShkoqE6oO1dXFzsWjclQBevkpISDtHMOlAs3Afkh3UgP6wDZcifDQozgk9NTUVubu5lH4ceaCmWL+e7kIfL0UFgYCAiIyNZdwzDMAzDMPXABoUJBmMiPDwc3t7eDX6gpIdZjUYDV1dXfiiViYbogPYpLi5Genq6WI6KirJzLRmGYRiGYZwbNihMpjkZjImQkJBGeTtOU214hEIeGqoDioZAkFFB5wJPf2oYJHMfHx8+/2WEdSAvLH/5YR3ID+tAGfJng0KCwWeCRiYuF1IcP4jKy+XowHAO0DnBemy4/G1NjMM0LqwDeWH5yw/rwMl0UF4EvByt//70JcDdx651UwKqJroXc5QnC8JvrOk2HOVJPi5HBzyq1Djyz87O5j4gI6wDeWH5yw/rQH5YB8qQPxsUdqK4XIO2z65B/FN/iO+MPLBBJ6/sy8vLWQesA8XCfUB+WAfywzpQhvzZoGAYhmEYhmEYpsGwQWEnKrXVluCOs9k1lu3BnDlzcM0111hcHxcXh7feeqvBx58/f76YBjR+/Pha61577TWxbvjw4bXWXbhwAe7u7ujcubPVjvHPPfcc4uPjhXN0mzZt8MILL9SwrOl36PcMn4iICEyZMgVJSUkNbh/DMAzDMAzTMNigsAOrD6VgzJsbjctzPt2Jwa+sF+XODIVQ/eeff4SRIOWTTz5Bq1atzO7z2WefYerUqSLB3Pbt2+v9jVdeeQXvvfce3n33XRw9elQsv/rqq3jnnXdqbHf77bcjJSUFly5dwq+//orz58/jxhtvrHU8WxLaMY0LGXv+/v7sjyIjrAN5YfnLD+tAflgHypA/P201MmQ03P3VHqTll9UoT80rFeWOaFTQqMCtt95qHBVo37493n777VrbUQjVsWPH4vPPPzeWbdmyBZmZmZg4cWKt7WlU4dNPP8VNN92EGTNm4OOPP663LnS8q6++WhyPRlWuv/568Zs7duyoFYWJEs+RkdO/f3/cd9992LNnj9koT+xgLQ8k98vJ5cKwDpwd7gPywzqQH9aBMuTPBoWVkGO1pU9pRaXYhqY1Pb/yCMxNbjKUzV95pMb0J0vHbEooV0OLFi3w/fff48iRI5g7dy6efvppfPfdd7W2veWWW8Sog3R0YubMmWJakyk0mkFJ4kaPHi1GD7799lsUFRXVWZeBAwdi3bp1OHHihFjev38/Nm/ejCuuuMLiPhS9gOrar1+/WgYNhX1lx2x5oPOKjE36y7AOlAj3AflhHcgP60AZ8uc8FFaSOHeNxXUj2ofh05v7Cl+JlLxSi9vpqkYqaLsBbfSJ8wa/8g+yi8prbXtuUe03/vbCzc0Nzz//vHGZRiq2bt0qHtJpupKUK6+8EnfddRc2btyIXr16iW3ogZ8MC1NoRGL69OlilIB8KFq3bi2MFvL3sMSTTz4ppkd16NBB7EejJy+99JIwWqQsXboUy5YtM2a2bteuHdassawjRh4obC8jL6wDlr/S4T4gP6yD5i9/HqFoRNILSht1u6ZkyZIlwkAICwuDr68vPvzwQyQnJ5s1Pmi0gaYykXFAD/Jdu3attR1lHP/pp59q+DXQ9/qmPZGBsnz5cnz99ddiChNNr3r99ddrTLMiyMDYt2+fcQSjbdu2YmpUQUHBZcmBYRiGYRiGsQ0eobCSIwvGWVynrpqXFu7nadWxpNttfmIE5IamIj366KN44403MGDAAJFRkSI3WXKipmlPNL3o0KFD4rs5yCAoLS2tMQ2JRhNoyI2mM5EhYo7HHntMjFLQyAbRpUsXEb1p4cKFmD17tnG7gIAAYUQQ9JcMFfKnWLFiBW677bbLkgfDMAzDMAzjJCMUNG1m0qRJiI6OFs4iv/zyS737bNiwAT179oSHh4d4kJTO57cn3u6uFj+ebi5im77xwYgK8IQltxcqp/W0XX3HbUr+++8/4btwzz33oEePHkKup0+ftrh9p06dxIcMCnK2Ngc94D/yyCNiFMHwodGEIUOGmJ0eZYCmL5lGZqKpT/XN/aNtiJKSErPlTNNDfTooKIidsmWEdSAvLH+goqwSS+5aLz70nXWgPLgf1I2ushIF27Zi7/L/w7qf/w/r/tuCY9tTcPF4DrSNkHKgqeQv6wgFOeh269ZNvOW+9tpr693+7NmzIvoPzeGnaTHkvEtvo+nN9LhxlkcQmgoXtQrzJiWKaE6kNulpYFAjraft7EFeXp54cJcSEhKCli1biu8XL16stT42NhYJCQn44osvhA8C+U98+eWX2Llzp/huifXr1wuH58DAwFrr6DdouhLpiHwhpNxwww1YsGABXnzxRbi61j79yMAknwkKQ0tGy969e7F48eJaIyFkeKSmporvaWlpIleFp6enmPZkwJCngpEHkj0Z/ox8sA7kheUvP6wD+WEdWCb/r7+QtGAeXDNzkR/aDWfbTkGZZymO4ahY7xPogSHTEtCmRzgcXf6yjlBQ5B56sJw8ebJV27///vviIZem5nTs2FGECqWwom+++SYchfGdo/DejT0R7l9TeZEBnqKc1tsLGr2hEQbpR+psTb4IputXrVqFO++8Uxh006ZNE1OUsrKyxGhFXfj4+Jg1JgyjE4mJibWMCYJ0nZ6ejj/++MPsvpRvgnRKv086pqlYVD8yGKR89NFHwpCkz4gRI0QEAzomhbw1wFGe5IVGlcjY4yhPrAOlwn1AflgH8sM6sGxMXLj/Abhk5iI9tBsOdbodZR41n6uKckux+oNDOL03HY4uf5XOQWJqkgX1888/15nteejQoWK6kzTjMzkHP/jgg+LtvDVQBCGaf0/bU6IPKTTnn0ZByGiht92XQ35JObo+/7f4/tnNfTAkIcxuIxOMeejUpsgGNBJi60hFY54LSoUuXmQ8Uv4STjDIOlAi3Af0U54+fOBfIY873h4GN4+mnYbKOpAfm3RQXgS8HK3//vQlwN0HzXWa06mRo1CRlibmsGzp/4LemLDwrOIb5IGbXhoIdQOeI23tA3U9Jzcbp2ya4hIREVGjjJap8TR3npKymVJWViY+Bmhbg4AN1pphagw9gEo/hnXmbK76yqXGQ5+4ILFsun1Dj+3I5Y5UFym21tPwMZwj0nPCAHVMa8tNz7HLLTd902BruS11v9w2Wepnztwma8vlbhMdz/C9ubTpcure1G0ipH2gObTJVj1J0d93VU3aJkMfoL9KOvccqU3S61G9bSI9Gb9qxXJz1FPRjh3QpKWJ6fBZge1Q5hmEuijMKcOlkzlo0T640e7F1ta9WRoUDYGiA0mn/RjIyMgQb6EJMkTIGissLBSCpLfa9KETwJALQaokQ7lpXF9DVmYqd1PpcHTeSFHm6uoi9jfdnt6cUzkd3zQ0q6VyqSFE0O/RcSyVW6p7Q9pkWk44epvM1dGaNtGHfpumf9EIBR2bvkvrQsZseXk5cnJyarQ/NDRUGLgG45WgxH/BwcHiHJMm9zOcewajWDqljKJt0bHpNwzQ2wLKeEnJ/KT1J4crmiNJ57VUBuRDQ+2itxNS6E1FU7SJwgdTfUgXzaVNzqQnOoepHbR9c2mTM+mJwnDTcWl7w/XI2dtkq578fAKMy/Tbru7qJm0T9QF600rrIyMjFXPuOVKb6BgG/UuNTHNtUlUUw/DaWMjArahZ6SkzMxNJu9fCY/4bKAlMwIXoocgM6QxrSL+kNyhsbRPdh6X34vraRHVsCM1+ypO5EQpyUqaTxjCUY7DKSBGm01wM1p25+tZXTn8Nncfc9pdzbEctd6S6mOrAluMYpjzFxcWJjufob4Ac8a0W/SY57humnDWHNjmbngxGPBnuhmVnb9Pl1L2p20TbUh8wvMRoDm2yVU+acq1xytNtbw4RU56ask2Gl3l0HSI9KOXcc6Q2EXQdot+W9gOz25cXQb2ohfiqffJCjSlPjtQma8sr8/NRuGkTLuly8bd7Mf7N+Rtpucfw0duVSI0aiGPtaybtrYurH+reoBEKS/diS3Un44OMi2Y95YlyJJg68/7999+i3BJkbZnzbqcT0HQumVTQpie9Oawpr+84l3NsRy13pLo0tNzwMZwjpueE6bZNXW5pHqQt5U1RR3qQtdTPLqfulspZT7VlIF1WyrnnSG2im7hc/c/aulsqb6y6SH9D+jtN1Sa+ljvRuSf5LsqtvH84UpsqLl5Ewfp/kLP+X5w/XYjsoESkhXWCm2sMPOMOoCzmLFbe3xGjVyQh7twfCMk6VO2QXYcPRXRCUKPei23Vk0MbFDRsc+rUKeMyvRGmkKM0TEVhQ5966ikR6pRCmhIULvbdd9/F448/LsKIUuhSyqxMkYocDelbkbousAzroLnCzpDywzpg+Ssd7gPyO98rRQcZH3yAlN9XIbU4GlkhnZETeD10ifrRYULrqsGkFlfj6mmvwsfNB/lt/4L3/Q+IFAMJp74XRgVohKHGMyOtVWHw1IQGOWQ3pfxlNSh27dolQn4aePjhh8VfyohMCetSUlKQnJxsXE9Tkch4eOihh/D222+jRYsWWLZsmUPkoGAYhmEYhmlOFFcUo9/X/cT37TO2w9vNW+4qOQTasjKU7N8P9549sev0PmzMW4f4P75FxzM6nBp0L3RqvSHh5Q94JGjRt18iWneMhItb9QO9/9ixaPF/b4s8FOGZ+9H58Ec4KfJQVDto+wZ5CmPicvJQNBWyGhTDhw83O4/dgLks2LQPJTtjGIZhGIZhmKZAk5ODwn//Rea6zUg+moMs//a4GJWJXM8M/Nj1K3TpocW2Dh7oEVeOzm06Iq5rCAIjvOucpUJGRedRo1C4cwdKT+9EvPdFIDwKMa7x8Av0RFRCYINHJpoap/KhYBiGYZhmjULi8DPOlc9DqVSkpiL/jz9xacMeXEhzRWZwJ+T7jwfa6kca3CoBv/IgXNXyGowZOQoDogfAw8W2rNQqFxf49R+AHv0t+wM7A2xQ2AkKfebGNwVZobcC7MMiHzRXs7nPmXV0WAcsf6XDfUB+nEkHlHBOV16OShd36FwqsX/9d/B99T0c7zgHafF9jNuVeqZB07YE3Xq3wfBe4+DpdhWULn/H166TUtdULnswZ86cOkPuUvhTabhdW5k/f754QB8/fnytda+99ppYR9PRTLlw4YKIB925s3VxlqmeptG26HPvvfcat6GQrrRM8Z59fX1x3XXXibTyBs6dO1cjShP9ftu2bfHiiy82uV6UjCFkKcucdaBUuA/ID+tAfhxdB9qSEhSsW4dTT76A9dc8iq+f+g0fPLQekz+djnsKP8S+eBVOtDyGVgneGD6zPWYvHIiH35yOJ+67BeP7D4Onm20jEs1V/jxCYS+0kgRuSVuANiMBtXMPUUZFReGff/4RRgI5xBv45JNPRFQuS34wU6dOxcaNG7F9+3b066d37rLEzp07ayS/O3ToEMaMGYMpU6YYy8gpn5zzv//+e5HM5b777sO1116L//77r1ZI4fbt24vj0brbbrtNtOHWW2+9DCkw1kIXL0q2RG9GONKZPLAO5IXlLz+sA/lxRB1oMjORt+4fnP/nAC5c1CIzoAOKfAcBMfTWkuIqAQGZ0SiMz8LJuaMwJnYM+kb2gYsTPsfpmkj+PEJhD478BiyVPDgvvx54q7O+3AGhB256yKYoWpRxkR7CKYqWKXQyjh07Fp9//rmxbMuWLSKr4sSJE82exJR48KabbsKMGTPw8ccf11sXyixL2UwNn99//x1t2rTBsGHDxHpKtELHWbx4MUaOHIlevXqJ36B6bNu2rcaxaASDjhEbG4uZM2di0KBB2LNnTwOlxDAMwzCMMyOSv1VW4vSEiTj21tf4DyOQFDMKRb5kSWiR53Yah+LXIv/qfXhw9iysn7IecwfMFb4RzmhMNCU8QtHYkNHw3ayq2MES8lP05VO/ABIda64dxSimEQd6408P4fRwfscdd4i3+TS6IIXyf1AekGeeecY4OkEP6+ag0Yzi4mKMHj0aMTExGDhwIN58802RDt4aysvL8dVXX4lwwgarevfu3SLjIx3TQIcOHcQIydatW9G/f3+LIYpp31mzSDcMwzAMwzTn2R06jQZFu3bj0pptOH++AjnthqE8PA9749egY8tihGafgrtLCVomBCN+QDxcY0uRqwpC97Bb2HhoAGxQ2BJ5wxIqF8DNU98RVj8hjInag0r65CRifYeJ1R3E0nGbMLIHZVB8/vnnjcs0UkEP55Q00NSguPLKK0WCQZrCRKMDtM3mzZuFYWEKjSRMnz4dLi4uwoeidevWwmghfw9r+OWXX0QKeOn2qampwiciMDCwxrYRERFinRQakSAfCjJMyAghI4kNiqbFUYa3lQzrgOWvdBTVBxw0SphVOqAXsn8+XnN2h380MP4Vq1/EVhYWIu/fzTi79gAuJGuQ4dcOZZ5d9E+7ZwqQcykDq1Wr8deVOoT7ReHhni4Y31oaXSkOzRFVE/QBNiisxdBBzZEwFpj5vd6azr9Ux0F0+vW0XfwQfdFbXYDirNqbzs9DU7JkyRJhFFAiwZKSEvEQ3r17d7PGx4033iimGZ05cwbt2rVD165da21HhsBPP/0kjA0DtB8ZGdYaFLTtFVdcgejoOmRfBytWrEDHjh2FMUG+GP/73/8QFBSERYsWNeh4jG2QMUeGHiMfrAN5YfnLD+vASXTQCLM7sr/8CmmvvoqtPZ5CiXdvIKxqha4cee4ncTjqMIpbZePmDjcLn4jOoZ0VYWyqm+hezAZFY1KY1rjbNRHffvstHn30UbzxxhsYMGAA/Pz8ROQmcqI2B017Iudqekin7+b4+uuvRTQmqRM2zV2k6VUnTpwQhkhdJCUlYe3atcIokUI+EWTskMEiHaWgKE+0TgpN46JREbpgkGFx+vRpPPfccyJilaenp1WyYRoO6Zt0RSNKSrhoOyKsA5a/0uE+4AQ6kMzugMXZHU8aZ3fQ8UoOH0HSH9uRFdwJmQVuGHF3G+x1T0V0RQV8ypIAvyC0SvBF62EJeD3tBbQLa4un4/6HxOBExd2PdE10L2aDwlpo6LCuKU+Er5UWoHS7Bw9CbigCEvk33HPPPcYyevi2RKdOncTnwIEDwtna0ujCI488Ums0gn6DRkLqGyWgERByAjd19qZpVjRKsm7dOhEuljh+/LgYWSFjyJzDOeWiIGjqlUajER2LDYqmuYjl5OQ4VGQPpcE6YPkrHe4DTqADK2Z36HIuImfFxzh9oBLnz5Uh0yseFe5xwBn9tPEpn8xChsdphN3hgqLQ37FuxoPwdNW/OFyKd6FkdE10L2aDwlqsmYcYO1A/34+G6Mxa2ir9etrOluNaCUVA2rdvX40ycrJu2bKl+H7x4sVa6ykCUkJCAr744gusWbNG+E98+eWXInwrfbfE+vXrxVQiU18Ggn6DoiktX75cOExLueGGG7BgwQKRE8LwoG8KjWKQQTF79uxa21CYWIpIRY7awcHB8Pf3F1OZyJgwdcimMGkGvwoaTaHIVSNGjBD7MAzDMIyz+CA0a+qYtVFZrkLKzkAc143C8fR46OgFbkDVSm0xsj2PYm+rI8jySEFcaALG9BojpjPZmq2auXzYoGhMyNGanIe+myXcslU1jIoqq3D8Irvlo9iwYQN69OhRo4wevpctWya+v/766+IjhYyHO++8E3v37sW0adOE9UoP/TSS8Oeff1r8rboiNdHoRGJiYi1jgpg8ebLIG/HHH3/gqqvMz4ekqU404mBpOhVFiqI5gTRCUVZWhnHjxmHp0qW1tqP8FYaRCYpYNWHCBLz00ksW680wDMMwTBMjmbVRXOCJC0VdkOrdFW08tiHa/TCKMtzh7Z4qjAk/lyK0SvDBiTZJWJL5FtqGtMXY2DEYG/scWge2ZtXJCBsUjQ05DZHzEEUqKKCRiipEpIJFdgsZSwnk6GMJyh5dFzQiQB8pCxcuNH4nvwP6WEKahfudd96xuB35OUgT15mDcl3UldGRpiuREzl9LGXbFrGmdToxxYlGOXjKjTxYGoVilK0DbXExjvfsJb6337Mbam9vNFccUf5Kg3XgYDqo1AAHVgAXd0E34Q1kX/LByTPX43x5J2T5dUQljS4UAyfcvLAlKgPqK9yQ5ZuMW8aVYFLvSeIQnUsyMbZ8BOICmmdUJmfsA3ylsweJV0HVejiwSD/VCDN/aBaZsp0NMiLI34KRBxpFCg0NZfHLCOtAXlj+8sM6aBq02uqXgJdO5qJlYjDUalVNHWi1wKGfgH9eRtHRJGQmheDf73qiwDsG8J4JVL1XcNHk4njYERyLPI4LXp5AB6CTdwx8wr2MvxHqFSo+jOP0ATYo7IROpa7ORUE+E2xMNDmGqFLUmXiEQh75Uwhiyr7O8pcH1oG8sPzlh3Vgf07vTcemFSeMy7+/ux8+gR4YMi0BbXqEQ6fVInfDCmRu+welOfno4nMShelhKDqtgibUHdBpEajOQ3hoJt4M+hnngy+KWeJdS8swvcgNowc8jpges5ugJc0TXRPdi9mgsBfuPqh4JpOn28iMwaBg5LmI5efniylqbFDIA+tAXlj+8sM6sL8xsfqDQ7XKi3LLRHl8YCbyL2Uj27M1dOrpcFOVIGB0ArZ3cUXJH+uQ1f4/3HPLy/AJ9RX7/bcpGTfsPITRRcWImr6CZ3c4UR9gg4JhGIZhGKYJKK4oRr+v9fmZts/YDm83b6ee5rRpxck6tzmbGwp466fbuCETZ+MuYPKFNSh3LQGGAh4uW3BvQPVLv/n9ngbWVYV55dkdTgUbFAzDMAzDMIxNpJzMFSMR9eHmuQ+/tViJpLBMsaxWqdEvop8I7zoqdpRTG1VMNWxQ2BGe5iE/rAN5Zc9ZsuWFdcDyVzrcBy6PSspiXcXutN0YGD0QlemZSF75H/buKgZUVTk76sBtWCwuFORgQOQAjIkbg1GtRiHYM/gya8Y4Wh9gg8JOkOI4VJ28sA7klz8lH2RYB0qF+0DjUFyuQeLcNeL7kQXj4O1u/aML66DhrE1ai4U7FtIkfLTMANYvmI/zOb1R6tUDJd7hgKp2YltzDGk3AJPbbECgp3XbM41LU/UB9la1oxMM5VuoK58CY19YB/LLv6CggPsA60CxcB9Qrg4o18rRDh3Fh747ozHx8IaHkV6cjsd+1OKlr/wRqn4GOSHjhDGh1lbAE4egURdCVyOJb018gzwQ3yESLhUufC9o5n2ARyjsCEcYkh/WgXzQxauoqEhkVeepZ6wDJcJ9QH5YB9ZTWVCAok2bkL52M36O0KBP+UTsaPU7zkSq0O1sDlzKTiHPqwQHY/YiPT4VaeUXEZvdFWNP3CKMClV1sHwjg6cmgGba8L2g+fcBNijsGMmh/zf9m0UkB4ZhGIZhmh8VFy+i4J8NyF6/GUlJGqSF9kBO4EgknlWjUqXBvuh1+LN3MX7v64Jyt3ehU1W95a4Aro4ejIEd2iB2cFvs/Ok8inLLa4xMkDFBeSjoxR7T/OEpT82I1NRUPPDAA2jbtq2INxwREYFBgwbhvffeQ7FkyDUuLk5YqfQhi7Vnz574/vvva60z95kzZ06t392wYYPZbak+ljDs06lTJzE1TEpgYCA+++yzRpUNwzAMwzB6Svbvx5lrJmPH9ffi718y8JfrZBxLuAE5QR0AlRo5nuewLfY36KBFsacKZe6qamOiioFtJ2FC/0fRqW8sbpinf4FKXHlfN9z00kBhTDDKgUcomjAygosds2WfOXNGGA/0MP7yyy+jS5cu8PDwwMGDB/Hhhx8iJiYGV111lXH7BQsW4PbbbxfJTt544w1MmzZNbLNz507jA/6WLVtw3XXX4fjx4/D39xdllGnREtLtiPDwcKvq/cUXX+Dmm2+GPeCpNvJBsucs2fLCOmD5Kx3uA4C2vBzF27dD7e0Nj649xPQk19BQlB07hqIWI5AZ2lXIKijMDaciD2K163co8MyqV7Zh3mHG72p19VSa6ITAGsusA3lpKvnzCIWdnJkmr5xsXL5n3T0Y9+M4UW4v7rnnHhFVateuXZg6dSo6duyI1q1b4+qrr8aqVaswadKkGtv7+fkhMjIS7dq1w5IlS8TJtnLlSoSFhYly+hiiApBhYCgLCAiwWAfpdvSxJkP1//73P8ybNw9lZZZjWS9evFgYSDSa0rJlS9HWwsJC43oazSBDas2aNaLdvr6+GD9+vBghIZlQJ6IhVzKiWrRoIQyt7t27Y/Xq1VZKl2kIJHc6X9ioczIdlBcB8wP0H/rONK38mUZFqTrQlKmQt3IVLjzwIE70H4j9j7+BdR/uxSePb8Ivf/yDl5OX4ZMZYVh01T60GRmA6XP7YsYLQ9DzilboFxEGf5qlZMGJl3wlIr0j0TO8p1V1UaoOHIWmkj8bFHaMjCCFlqncHkZFVlYW/vrrL9x7773iodscdZ1I9NDt5uaG8vLq+Y8NgR7So6KiMGbMGPz3339W7fPggw9Co9HgnXfesbgNGSb/93//h8OHD+Pzzz/H+vXr8fjjj9fYhqZ0vf766/jyyy+xceNGJCcn49FHHxXHJoekt99+W4zE0DYHDhzAuHHjxIjNyZN1Z/lkGg7JPS8vjyN7yAjrQF5Y/vKjNB1kL/8WSetCcOKXSBx95TPsPu2PTd2fxb5u9yNZ1RrlJZXYsmM/fjjxA1bH5iAnsATqvlkIifYV+1/Z+kq8qY7C8xkZZlys9cYE8UTfJ6yedaE0HTgaTSV/NihscLK29CmrLDNOc1q0Y5HZEGq6qn+0XjodytIxbeHUqVPiRGnfvn2N8tDQUPG2nj5PPPGE2X3JiFi4cKE42UaOHImGQEbE+++/jx9//FF8aBRh+PDh2LNnT737ent7ixEKQx0sGR0jRowQ/h1UxxdffBHfffddjW0qKipEHXr37i18Qu677z6sW7fO2IHIkCAZTJ8+XcjplVdeEQbQW2+91aA2M/VDsi8pKeGbiIywDuSF5S8/zUUHWm11/S+dzBXLuspKlB4/XmO7/HXrUZjpg219n8funo/iQovhKHf3R6lrEQ5H/IffEt/B6d6bMLPjTLw78l1snr4JYzVqIENynGGPY/SAx7B4yCKEU74JCRHeEVg8fDFGx45WnA6cFV0TyZ99KKyk39f9LK4bEjMES0cvxZ70PUgrTqvzOLSetusT2Ucsj/9xPHLKcmptd3D2QVwuO3bsEFN9Zs6cWWtKET1cP/vssygtLRUGx6JFizBx4sR6j0nbGrjxxhvFQzw9oEuNmYEDB+L06dN48803xYhBfdx6661i9IAe8sn/w5S1a9cKg+PYsWPC54NGHajeNCpBBglBf9u0aVPDyElP148S0T6XLl0SPiZSaHn//v311o9hGMYW6KWQ4Z7x26jfWHjMZXF6bzo2rThhXP793f3wVJei3dmfEXruP3h+9xN2nD2HQyH/oajtGbgGahHnkg43RCC+exha9QjEJ7nvYGyL/ugfdTsifSL1B0raAnw1BUjeArSfCNzwtb48oAUw5BGQydCvxTAM/HagKF46aqnd/UEZ54UNikYkozijUbezForqRFOayClaCvlQWHKkfuyxx0TEJjIQKBqUtXPr9u3bZ/wudcA2pW/fvti8ebNVx6QpVy+99JKoD40sSDl37hyuvPJK3H333WIb8uug45IRQqMrBoOCpmxJofbw2xCGYRjG2Y2J1R8cEvMcaMKRgdJKDxxoNR0e4aNRtuQSuVnjr17rURxfCPdYFaZkfYZH7voHbr76+/QrWFR90Et7gXUvAKfX6ZddPIDgeBoGoTnGNX5fajz0iujFxgRjETYorIRySVjC0OGkEQ/qQrrd6usu3zE4JCRE+C28++67wsnZkh+F6XQoMkRsxdp9yPCgUQJrmTJlCl577TU8//zzNcp3794tRlloBMPg5G063akuaB8yfKKjo4Vfx7Bhw4zraJkMH8Y+GMISO7ojHmWxPd6zl/jefs9uEQmlueAsOmjOsPzlxdH6gDURIMXLsMpK6NQu2LTiZC1jQlDVnjKvMGhRiZzQi5gWNwP9E9qj5+fXw5OOkbIdaDMSMBw//Rjwz4vA0ZX6ZbUr0OMmYOhjQECMYnSgNFRNJH82KKzEmsR0FPGA5heSA7Y5PwpyZqL10sgIjZXwbunSpWIKD/kQzJ8/H127dhUP0xQGlqYK9eqlf2CyB+SHEB8fL3JK0FSkZcuWCcdpchS3BZp2Rc7SpgYM+UeQ0zZFqiIjgKZZWYuLi4txRIZ8NWhaFPlOfPrpp8LoWb58uU11ZKyHLl4UTYyRD9aB/NAoMD9IKa8PkH+DgeJdu+AzaBDWXfgHC3csrBEBkp4Jnuz7JEbFDEfxnj0oXP8PCtavh9v1V2JbfDyKcukZoe4HwSG3tEb3vmOAI78BP95XHZ1p+fWAfzQw/hUg8Srg1NoqY0IFdJ0KDH8SCNbPZLAnfB2Sl6aSPxsUjQi9ZaALA0VzaozICLZAD8p79+4VPghPPfUULly4IMKjJiYmimhHFGrVXtDUo0ceeQQXL14UU5DImCG/B3KktgVyuKaP1BDp1q2bCBtL/hXUrqFDhwp/ilmzZll1TPK3IKPi/vvvF07fVE/yrSC5/Pbbb0hISLC5vYx10Fu2nJwcBAUF8QOVTLAO5If6gFeY/WPAN1doBDGpZy/8CeCaK1+ySx+oKKvEhw/8K77f8Vpv1JxAazv5f/2FtBer63r+jjuhCQ3Et0MLkN6+ug6eZTrEH0vF6RX3IyrJC6qCYhT5RCM7qAOSNgMle92sekjzVvnojYnv6L5o8jIz/5K+fOoXQJ9bgczjQP97gPCOaCr4OiQvTSV/NigaGYp8QBEQFm5fiPSS6tCx9BaCjAlbIiPYCk0xojf5dYVgNfglWANFarLGD4FCuJqGcW3osSmXhCkPPfSQ+Ei56aabjN/J98I0g/c111wjpkqRQUHQaA2NUNCHaRpIv2Rs0l9+mJIH1oH8cB9oGud3mpZsbsS/qfsAGRMXH3iwVg4Hl8xcPPwT8Ma1auxor4ZLpQ7vLamEZ4Ur0sP64miLDsgJ7ohyt+o3ya5WBuXx8XMD/qBIjnXssPpJoMNE4Kq6nw/sAV+H5KWp5M8GhR0go6FvRF8MWqGPKsSRERiGYRi5aM5+Qo4ETXNKe3mh2YRw9BhHpTetc8OpmFBk+6bhWEsVorK0ONphKlQqT7Gd2k0Fz5aV6NClJdp2jsaqJQdQlGs58atvkAei0j7Xj0RYrhmQf1Ef1Sl+SKO0lWFMYYPCTvh5+GHPjD3GTM0MwzAMwzRfinfthiY1tUaZVqVGgV8rMY0pJ6gD8vzjceWRLHzR92W8dbUaZW5A/6T/oFVXYsKQ4bhm0Fi4uKmBwnQgYy+G9MnA6r8Dq45W+1li8NQEqE9+aF0FC+sOa88wlwMbFHbEEJWIkQ/WgXyQIU0RttigZh0oGe4DTnYdkkRhEm/0pVGSTNBpNCg7fQbusa2g9vSEJqM6JHxaWE+kh/dCTlA7aFxrjgi5al3grvFEmXupWN4Wp89VclfMIL0xQez+DPjnJVB2pfGB/bEp/1YUaUONx/D102HwjC5o0yMcKB8EHPml/rb5RkAO+F4gL00lfzYo7AQpzhBhiJEH1oH88jfkCWFYB0qF8gCxUe0c16HWHlvh+pEkgIkkSpKu/USUnzmDksOHUXroMErp79Gj0JWWIufVp7GttAznk7/HHVW75gS1R0ZYd/HdtaIYQbnHEZxzDEHZx/Dqtdkod61+4ajS6RBRWYmeOo/q36boSyEJQGBLtAloiVY+Sfjjlwso1IZi8Oy+aNmzLdSuVY9w5Gz935tAfooFPwqVvh2x+gR1TQ3fC+SlqeTPBoWdIOcXcgjmKU/ywTqQF3KKz87OFskIeaSoeeqguFyDxLn6QApHFoyDt7ttt5RKtTvee3ib+H7H28Pg5tH8XsJkZWXBM9yT+4AD9wGtVocot8No47EFF7OCEeWWBrVOCxWdjvkpyH/jDlzaHQFdabl+e5UrcgNaIydqLDJDOqDwjyh4QI1DiW7I8gWCC3WISNsJj7IcBGcfg39BElTQQQsg2w842rL6PBfvjFUqPBEzDi6hkjxPXa7XfwyUVeLC9/pIVNHdEqB2lfQVGkGh0LAiypPBW6PGLwDjF1kcaWkMqO/e+/5Is+v4XiAvTSV/NigYhrEbhihbjHywDuSF5e/YOji1Ow2bvjmG4opOSKnoJMrIEOiLz9A1dqN4ONd6VwpjIjs4HhdbX4Fs3/aolDw+0SN7hccF3J1TjrY9cpCzKRBBeScRlHeq+odUKjES8fMV/tCpi43FEd6RjRMBkvJMUGjYPx8HCmikogoxwrJIv15GuB+g2cufDQqGYRiGYRRF2dmz2LvgE+x2H64vkMwvL3MPxCY8iO0lnXA0bDe2xlxEQJwacFVh0lG90eHt7w6vOC3CY0rQB9vhFxUFBDwMBLaC965TSHvlDWjSq0PHu0ZEIOLpp/D8sAH4+9uB9okASUZD6+HAopb65Zk/1OkDwjDNyqBYsmQJXnvtNaSmpookZpRDoW/fvma3pYzJlNTs888/F0nU2rdvLxKejR8/vsnrzTAMwzBM02Wc7px5pmrZ1aoprxXnz6P44CEU79yB82fPwWfgQITeqfdyUHl54JCuey1jQrpcnjcWpR4+KAz7Dt6BGgz2dUH3lu7o0KsjglsFS3xjxtXY3X9iInyGjsCJPvpnmZYffiAyZatcXETuDAO9Ino1fqJb6fHIZ4KNCUYJBsWKFSvw8MMP4/3330e/fv3w1ltvYdy4cTh+/DjCw8Nrbf/ss8/iq6++wkcffYQOHTqIJGiTJ0/Gli1b0KNHDzga7JQtP6wD+aCbLWfJlhfWgfxwH2i8jNMvbvsYF8f/jshnnob/2LG1tteWliJzyRLhMF1y+Ai0eXk11qtUOqCfH3TH/0T64Yso83ym3jp0LS/CgxdSkFBRAdXsD4H4wVbVnYwHA969e9dYVho2XYfcfYD5NfXGOMd9QNa4posXL8btt9+Om2++GYmJicKwIE/0Tz75xOz2X375JZ5++mlMmDABrVu3xt133y2+v/HGG3A0dCUlOJ7YCcc6JoqkQszl8dlnnyEw0BCL2zpGjBghDFaOsCIPJHcPDw+Wv4ywDuTH3d3dKfoAvTnv8nkX8ZG+RZcLQ8Zp6bQhojI9HRfvfwBpr72G7LffweQt5OoM7E7bDa2rC3K+XYGiLVuFMaFyc4NHl65QX38ziu98Ecd8o/Hxp4V4a2dPzPWJsqoeI3UH0a5CA5V/jGxRkpwdvg4pQ/6yGRSUBnz37t0YPbraEYm8z2l569atZvcpKyuDp6c+m6Q0JN/mzZvhaGglDjDFu3bVGLa1FzRt7IEHHkDbtm2FnCIiIjBo0CC89957KJYYNXFxceLEoo+Pjw969uyJ77//vtY6c585c+bU+t0NGzaY3ZbqYwnDPmQ1l5bqY3Eb2Llzp/EYBqZNm4YTJ07YJI8ff/wRc+fOFUPfjDyRJdLS0sRfRh5YB/KTnp6urD5QXgTMD9B/6HsjZ5w2lGV//AkKln2GEfv1sr1n3T0Y//MVyJk+CpEPzEbuzHtw9MqnsTbmHqzN7I1tx4NwUjMGpWVtoCtJwEVP64wmH3Vuk0RJas7wdUgZ8rd5yhM9cN5yyy3iwbJVq1YN/uHMzExUVlaKh14ptHzs2DGz+9B0KBrVGDp0KNq0aYN169bhp59+EsexBBkh9DGQn58v/pJgDcI1PLzSg6f0Y1hn7oG0rvL8NX8h7aXqYdrzd9wJ18hIRDz1FPzGjrHqGLaWnz59GoMHDxZv8V966SV06dJFGBUHDhwQU8Sio6Nx1VXVUR6ef/55MTpE8qARHnpgj4mJwY4dO4zypKlk119/vZiC5ufnZzTgTGVjWCa9BQQEGJfDwsIsytHwnY5LOrzhhhuM65YtWybOreTkZON21BaDMWmtbChEmiGygem6+mRs+BjOEWk7pQawteWm59jllpteGGwtt6Xul9OmuvqZo7RJehzDNs1FT1L5W113nc6Yj1fsa6I/aR1Nv0uX62uTOSy1qai8CP2/6S+Wt07fCh93H4fuT3XJxdz2pnWUyl/o4zLbVOt7PXq6rOueVmt8U2m6jV4WqjrrTnkdcn/5pVbGaXPsTPDG8bg49DwfB/+yEPzb9hvcHrISN+flIyT7IRSW0NTpSqjdVLjgdRLpPsmoDC1E23YxeKLtfUhKcUdxrj4UbG208FVnITI0F9rxnwMdrhRys/YcM9W5pXJrzzHpbxnkWEPuhvUm8id9XM613LSu4py0sT9Zarvc9ydnupZfbpvM3YutrbvdDIoHH3xQTD9ZsGCBmFJy6623Cj8GGk6xN2+//bZ4CCb/CWo0GRU0XcrSFCmCnLjp4dmUjIwM45txekimB+HCwkIhSHoIpQ8plObg0wO2VEmGctMwXFRW8PffuPjgg7XerGjS0kR55OI34Fs1KkM5Kui4pgaRm5ubxXJzN206zj333CP+0ugOjToYyunBfOLEieJ4hjYRtE1oaKj4kFyXL1+OlStXCr0aIJkQ5M9C2xvbotEYfRPou6Ge9ABPxzPUXVpX0zYZ/s6ePVvob8qUKWK5pKRE+Nbcf//9eOGFF4wy/uKLL/DII48gNzdX7Es6/e2338T5SN9zcnKEcz6NxhiMHxrtIkd/0ylxVHeSjzn9GdpEH6q7iCHv6Sl+k75L5U7GL4200W8bIJmTDKgdBuPVMO2B5EPnWFFR9Vs7w7lH29I+Bkje1A46Nv2GAcp2SdMCKaa0tP400kN9MONSEiKW6R0N027di+DIlqJd9JZUCum0KdpE+iK903nX4DZlZNTofyEhIY3apjxJdluqb4iPj/31ZOc2SV+cUDtoe6vb5K6Cn+Q6qXMrstimkorKGi+JPCXJuupqk6UQhpbaJB3FpDqVe5c3TX9qoJ5KNNW/TeW0veHaW29/KiqqIX9Pf+1lt4mm4Er1BMlIv6FN9FtSGXtHezfo3CvIyoDhNWFObi58/Kt/6+iuc4ho4wtvH29jm4oLClF5/Bgqdu+Bdt8+VBw8WOsh2ECBTwxyg9oh3y8W+f5xKPEKQ3QFEH1Bv35b7EqUuhbg08AAjIjdj1mBMfDp3BVaLy32l6Xgtta3ooVPC2ObAsbmY9t3VTvXgH5fhcFXBqNs6DbkFxbRUFNNPdVz7kllLmRRpSfpuUFYe+75+1ZP+aV1ru5qs+eeqqLYKH+9ngov61ru5u1W43e9XL1s7k+GZwnaX2qk2Ou6Z4uenOVafjltovua9F5cX5vENaKpDAr67NmzRxgW//vf/8TD7IwZM8TIBU2fsQYSFgmdhmGk0HJkZKTZfeiN9y+//CJuLqQUeuv+5JNPCn8KSzz11FNiHr0BEnjLli3FsUiohOEE9/X11XdUV1fxMUD1NPWD0KpUUBtOIhcXqD08rBqmzVz0CgLGjBEOWsISLC6uNe9MS85fXl416mCATgbTxCQki7///luMTBg6rrTu5qBjGI5Pf+mBn05q03YbMFcXg9Fi2K5Pnz5iNKhz586YN2+emG5lbnvpsW+66SYR5evSpUvC+Pn111/FKJjhPDJsL20z7UvLZ86cwe+//y4MIeosU6dOxeuvvy7kYPg9S3Wvr030od+giwP9pXJzgQKog5srpw4unZ4nPcekxpmhnM5FgyEkLacObu6NEV1UTOtNhIWGGsvoHFe5upqte1O1ifoq1cPwew1qU1hYrfLGbJN7WBiqJjUY/XTsric7t8mgJzIoDA+KVrdJMn9e1JOcJC20iRLbSa/p0sR2dbXJUp+01CbpeUd1ohEKR9aT1AeBrldUbnrdttifJO0RfdjDt842+Xr746OnKV8CcNubQ+Du6VqrTXSfyZXoSS3Jmmtok7St0j5r87knOU52kha//aRPXEj8t/w8fAI9MHhqAtS565H//Q8o3rEDWsnDkb7yISgo80SBfywi0nbARas/zy5FD8LFmGE1Ns31TEe6bzIyfJOhVVUaIzS5dw9FjyHXCX1TH5gaNtX4Es9Qd/pL98zN359EkWSkgkYmBvt/gjajf4LOzRue3rXPsfrOPanMpeeeqX+KteeeprzayKJ1hiSQtfQkmWYm9OQTeFnXcqkBRL/r7eZtc38ybGM4r6Tby3l/cqZr+eW0ie5r9Hxnei+21Ca6RjRplCd64KMPvf1dunQpnnjiCfF2mKba0NtlGjkwHS4zFWCvXr3EtKVrrrnGePOj5fvuu6/O3yYB0/QcCiNL8+TpQdISZG2ZGz0x92BuOBEMH2n5iV69Lf6Gz7ChaPXBByjevafeYVoaqSjZvQc+/fTh5E6PHoNKiWVqoOOxo2b3NyfTU6dOiQ5gGLkxIH2zd++994oQu6ZtpZOMdJiXl4eRI0fWanddv2soJ8OOHOp79+4tDAqaskSjV9u3b69hYJo7HnWiK664QoQCJn+HTz/9VBimptuZ7msYliOj1tCByDhZv3692d8xV/+62mT4GM4R03PCdNumLreU7VJaLr5X7Wtu+6aoo+HFgTn9NaRN9ZU3pO6mN7iGHseR2iRtB+nA3HXN4nEk30V9TOpU6xyTfDdXf0ttMkdddZQez9H1JF1vrg/UV8cav2NFW6Xbm6sDbNTTZV33qvY9Xdofaz6RJHaroii3DGs+PIRBbdPh8c8/IqdzWVgcyrqOQGFkR+SqQpCVVg5Nhf4B2qfoEgLyz4nvQTknUOYRBD9a1iRh7g0XUOZe0wfPwMhWI4Xc6d5o0IG5urftFYGWiSFY9pDeKLvyrnZo+fN1UKu0DZcBlVt4vjCVvbXnmIhQJVln7sG8amXN8su8ppABcXD2QbN1tLY/kQ4Mb+6t7X/OeM911DZZuhfb2ia7GRT0MP/zzz+LB0B6O96/f38x/enChQsiEtPatWvx9ddf13kMGjmgKS/0IEq5JyhsLA3jkDFCzJo1SxgONG2JoAdUyj/RvXt38Xf+/PniofLxxx+HI6CRDBk3xnaXC/lDkHxmzpxZw4+EIAOQwvCSwUHW7qJFi8TUqPqgbQ3ceOONwpCgfCD0MTBw4EDh0/Hmm2+KyFz1QQYEOZPT8WjKFjmIb9q0qd79aCRDao1HRUXVGmas6+GFsS8kd0s3EMb+VJRV4sMH/hXf73h7mPGNJtO0SB/ylUJ5qSs25txGDjl0JTC7zb60KEx85BEkeXfD9k0F5OoAXKQ1egPBTVUG3+yz0Er2D8/ch7DMfeL7G9eqUVY17cccYd5hVl+H1OrqddFt/I3GBNM48L1AGfK32aCgqU5kRHzzzTfiQkkP/fTgSG/HDZBPBU1/qQ9yBKahSHozTRGByFBYvXq10VGbnHKllhI9/NJDME11oQdbChlLD6y2hhNtCO337La8surNh6vJ0JclpNu1Xbf2sutGUZ3oRCHnaSmGqWA0bGbKY489JhzrSY4kb2tPtH379BdzwjBlzBxkIFobfYtGKO644w5hkE6aNEm8ybAGmqYlpS5nMKXd0B0B0gUZeOamezBNrwuADQo5MPgjKKEPlB4/jktPPIHU1IEo7l73dbyooBLlQ69DtFoF9ZY9CI1QIyIhCqqIMuyqWIc1SR8h7JwKc87UvKZnevvis9HAjnalZk0VFVSI8I5Az3D96Dhfh+SHdaAM+dtsUJChMGbMGDG9iaYqmT7UEfHx8Zg+fbpVx6PpTZamOFFoUSnDhg3DkSNHIAfSOaeW8O7dS0RzomlNZv0oaH5+RITYzpbj1gc9gJNO3n33XeHTIp1bZwka/iJDxFas3YcMDxoxsAaa10qG6auvvoo///zT5joxDMMwTYeuogIlBw+iaOtWuLdqhYBJk4wvy8qOHUdxZE3/OUsUbf4K0UVfYFr4WQRHdgFu+Afrk9fjk38+ATxccLadGtui4tHudDgCskOQ5RaJw6GtofY/Ak98JW6zNWbrVZkYT/R9ovEzUDMM07gGBY0OxMbG1rkNPdDSKIbSIEfriKefEsl4aq/UX+hovT0yZpIfCzlB0/QxmgrWtWtXYYlSTgcK50r+KvaCpqqREdmpUycxikQ+FOTL8Ndff1l9DIroRKMm1o5OMAzDmIWcUl+O1n9/+pLRqZxpODTKW3biJIq2bkHx1m0o3rnTGKjEu18/+F95JcqKNfBM3YwWY3VQu1zC8ZrBjMyyLPtPrA8txk1aX9zvFQiVphz9o/ojFANw4WIcKgrbA1pP7CW/1CqVEtqCzii9eCM8IlZC5VadVZlGJsiYGB1bnd+KYRgHNSho2ISmJ/Xr169GOfk30BwteqBVMv5jxwJvv4W0F1+qkeGTRibImBDr7QCF0N27dy9efvllEdmKfFnIGZ0ykD/66KMiEpe9IMduCulKfi0UioyMGfKhIcdsayEn/YZGFmAYhmEsI02sSolWfQYNsvrFFhkTp8eNR0Vyco1yVWAwivtMwIXIntjw9BYE+xdhUtks+AXrkKBLw4aSEmhAlkDtiUk66FDonovVYRegU6mxzK0Hrp24HC1d3eENdyy/+m34erhi3FsbkZpXKhy3Taks6AxfdQ8URT0i3tctHbUUA6MHOszIBM0+sBRchWGaIzYbFBQtiJygTQ0KepikKEJkWCgdMhp8BgzAiT76SE4tP/zApgt4Q6EpRu+884741MW5c/qIGfUxfPhwiwmopND5YKtjfH3Hpul00vXk7yHN0k2jMPQxF9JYOmWO/Sfkg0bI2H/CMVDC/P2mcGx3qSzD8Z69jH511kxZNQ2V2dTk//WXeMFVK9GqyQuuyuwcDDiqRZdzOqRtuAfxn34mysn/zD0+TgQTce/VD/nthyHVtRUuJGtQVqIBztNWZajIK0VlmAtcVBrh1Dwq8P+wJpfuC+QDoa5hTBBbYzYi1uVaDIkZhiva9UBUQHV4zOhAvd/fvEmJuPurPfopxNJIcVV/n76iPZ7dr//eK6KXWWPCmusQBSy49/2R+oUGZve2lrqiJjVX+F6gDPnbbFCQD4O5XBM9evSQzb/BIZEozrt3b7sbE0xtpFkj2Sm76TEkMrQUyo5pWl0w8jlEyvVig4wJMQXXXKLV+x9A6Z13QldWhqJt21B27Bgeqlpfiu2oSEmBW5UfXNSCF+AaFIiV7x/B+SPZxkhMXn5uiO0cjEDdFnQ7+xRK1JXY7O2NDd5eOO12DgvPvIrN+beiSFs9+lzppUHnK1vg3pFv1SuT8Z2jsGRKZ8z9YjMyvaqDr0QGeApjY2j7AKNBYQm+DskP60AZ8rfZoKBpNJR8zjSZXEpKisVkRUqE3ly1PXhAyIQfpuSDOhGfl/JdxCjpIr0Z4T4gL2xQyAf1Ad9o3ybvA9YkWs364IMaxUlhwKE4Fa67djEO7C1G0le7Me6OzvCJ0CfdiusSgvyMEsR3D0PrbqHYW1SML35ZivG+n+LDyEDs8PKERtLOCv/dmOWxAynlHVGkDYLnkNvQYsI1NcK01sf4jmFoteYl4Yz9zIDbsOy2gRiSEAYXtapWkjizcuDrkOywDpQhf5stgLFjx4o5+pTR2JCVmbIUU+4JijTEMAzDMIy8FO/aXW+iVcJn6FD4X3UVMiPa4PvVnyMuuzP+WONO5oVYf2BHKrIi3HD41Dm4nfoLU6MPoEVIP6DtE/jkv6+wJ+5X7EF1xt248gqMKC7B8OIStCuvANkOMR6HxTpNu8dtMiYMuECHrpmn4aLTom98sDAmGIZxLGw2KF5//XUMHTpURHqiaU6GEKGUy8CaJGYMwzAMw9iHytxcFPyzAdlffWXV9hVDrsaKDR7QFF5CT+hfClaqKpHqfxZZnjpkrf8Dw103Y6DPOWz08URmbhFaHDoPDH8Cw2N7YcUpFbqHdcOIc7sxPCcd8RUVZgdECrWh8Gw5oNHbyzCMkxoUlLn6wIEDWL58Ofbv3y+SplFm6xtuuMFsTgqGYZQLT3VinInicg0S564R348sGAc3C1meHakPaLXVU5qS1u5H+eOzoarUmN1W4+KJrOBE4Vwemq0fNdhWfhLlhYnQqCuQHHQE54IPIjnwKMpdKO6rDt1Ky/CHhzuK1PqErLrInug+eL6wEvpG98aGaRsQ7BkMHPkN+G5Wlct0dZ10Vcub82/B6AZEYKLpw7EHDhr10hD4OiQ/rIPmL/8GOT1QngnKbMzUrTw2sOSFdSAvFFHCkPWekReO8iQf9oquUnb6NI5+vxV7LoYbb+VrVubCo98CJBZtRtuBscj97jsUF2qQGdwFGaFdkRPUHjq1KwJyTyEk+7BwdF5UuQIRnUKQ4XseWnV1eFk9Kuz30kdfCvUIwrBWIzGu9UQgsqsoc1O56Y0JIvEqYOoXwJ+PAwUp1Yfwi8bq5Jk4UybP6ARfh+SHdaAM+TfYi5oiOiUnJ4scBFKuuuqqxqhXs4kwxBFuWAdKhc5/uj5QjhF+OyW/Lhh5oD7g5ep12X2AdFh68CAK/l6LgrVrcaHAH4c63a5fKTl0mXsA9rpPRElgFDKHdkJmTs3f9S5OQ0DeaTGGcIKiv3sUIM2joM7ffrbfs5jSfgrUqnoMIzIqWg8HFrXUL8/8AZoWw3Dmoc2QC74OyQ/rQBnyb1Cm7MmTJ+PgwYOiYqZhOSmqDqOHIwzJD+tAPujakJOTw1GeHAA2KOSD+oC/l/9l3cgz33sPOd+uEOFeDdOITg54Qb/SzHHprnx4WwpcdPp1AcXnEZK6G2GZB+BTnIZiXx2+vkqH3zoVWvX7fu5+9RsTBqTTmmIHAjp5Q6bzdUh+WAfKkL/NBsUDDzyA+Ph4rFu3TvzdsWOHCEdFmZLJYZupToj00YObjAmRKHEOwzAMw9SFtqQURRc84Rtdahx40GTnCGOC/Al8hg1FUbexKNvmYfEYtJ+LDkjo64NBo8PgGdQHL97/JlK7lSPbT42jLVXQ2RApKcxb7z/haCgxSRzDOCo2GxRbt27F+vXrERoaKuZl0Wfw4MFYuHAh7r//fuzdu9c+NWUYhmGY5hqZacMGFK5bh8JNm6ArDUarEZnwqVofNG0qKnv2wcGIdhjWOQYXVycZw7rWReSJF+AT0R7aES9A416BzZ1d0MrVD1Mi+6J/mwnoGd4L01ZNQ3pxujGDtRQVVIjwjkDP8NrJbJmmpUY277pw9wHm5zVFlRjm8gwKmkLi5+cnvpNRcenSJbRv316EkT1+/Lith2u2SCNvXDqZi5aJwQ2Kv20LqampwrBbtWoVLly4IPKEtG3bFjfeeCNmz54Nb29vxMXFISlJfyOiZdId5RWZMmVKjXXmoGN89tlnNco2bNiAESNG1NqWEh1GRkbaoZWMM8FJBRmlY6kPaHJykP/nnyj4+28U79hJN9fqfbw1uFQWgj27U7DrQhF2JeXgbGY5gisP4z7PiyjJ0Geqro/zXsXoWkyZrYHxu7UYu1eLQRvWipEOA0/2fRIPb3jYrDFBPNH3Cbg0IDqTI8HXIflhHTR/+dv8C507dxbhYmm6U79+/fDqq68KR48PP/ywVvZspXJ6bzo2rThhXP793f3wCfTAkGkJaNNDn3G0sSHflkGDBiEwMBAvv/wyunTpIrKak68L6YbC/Roc5hcsWIDbb78d+fn5eOONNzBt2jSxfufOnUYfmC1btuC6664TRqK/v78ooxDBlpBuR9BcPbnhKE/yQqOX9NKBkR+O8iQfISEhRvlry8uhdqekcUDFxUtIW1DlB0G+0e3awW/0aBxs1QHfbN8ML5UG6St/xt7KDihTqYWrRFSUD8qSyuHiphLXN005Xa/N+VDooPYqQc+73gEiOgHFxQi24C4xOnY0Fg9fjIU7FoqRCgM0MkHGBK13Zvg6JD+sA2XI32aD4tlnn0VRUZHxwfTKK6/EkCFDxEVzxYoVUDpkTKz+4FCt8qLcMlE+/s7OdjEq7rnnHmGB7tq1S4T1NUBG3tVXX13DKZNGmGj0gD5LlizBV199hZUrV4rRDQPBwcFGw4CMlPqwdrumhNqs1WpFZ+IoQ/LIv6SkRBiiLH95Yads2QSP/N17ULh1JwrWroNXly6IXrQQ+aUV2OMaCl3X/jgQ0Artp1yJ8WP7iFwOg3+/D8PcM3C2rC8OFV+BibpcVI45heRAYG/KJvh5tMGU4j24MPJ3rP7oqDAeDKMJBmh53Ky+iIqw7l5DRkO/yH4Y+O1Asbx01FIMjB7YsJEJ0yk3ZfIGauHrkPywDpQhf5sNinHjxhm/03SaY8eOITs7G0FBQc36oYGcrC1BwS9c3VzENKdNK07WeRxaH98tzDj9ydJxbXHiJqf4v/76S4xMSI2JGnW0oBsyQihfhmn4X1vp3r07ysrKxAjW/PnzxWiJI2AwKBh5LmI0Cubp6dmsrw3OZlAUVxSj39cULxTYPmO7cGxlrJSjZFpSMb28GTQIKpea12qdRoOS7Ttw81+V6HNCh5yCqtCuAPLSs3DrmxtwLL1IZI9G6+tF+YwiT4w/8huKvnkAB0tG40DJOFRU6l/qaKHF9xe/QE5Oqljeo0rCjUWZaBN8EuPu6CxGw4vzqq/fvkEeGDzV9tFwqfHQK6KX009zMsDXIflhHShD/jYZFBUVFcLC2bdvn3hwNH2b3Zz58IF/La6L7RyCK+/rhpSTuWIkoi5oPW0X0z5ILH/xzBaUFlbU2s4q56sqTp06JU4Y8oeQQkNcpaX6ubb33nsvXnnllRrryYigKU95eXkYOdL635MSFRWF999/H7179xYGxbJlyzB8+HBs374dPXuyIx/DMM2DwrV/I/OV6lHc83fcCdfISEQ8/RT8x441lifNmo2SPXtwRdWy1sMd7oOG4KW8COyI7IjiNP0If2yIN3rHBqN3bABauZRjzSfHcabwA2irbsvFbgU4Gr4FRyK2IESdgdH5pejvFoa+CZOBa64ForqhbbwKLTsGY9lDG8U+dB9qCn89hmGYyzIo6E12q1atONeEBYryyxp1u8uFQvrSG/qZM2eKh30DTzzxhJi6RsaGr68vFi1ahIkTJ9Z7PNrWADl6kyFBRozUkBk4cCBOnz6NN998E19++aUdWsUwDGMfKiXBNHaczUb/VvqXZWEZ+5D66DIxhUmKJjUVF+9/ACcfn4dt8b2x81w22lZWYrSXCrsTgB3tVDgYV4nggGMILOmMGwLbY3BYCcLdTuBw5mpszz2GpcfS0SWzLToV3iuOGeV2FLsjN6PCfxcmlRXhxfRSRGuqRkZmfwnED6lRB6nxEJ0QyMYEwzCyYPOUp2eeeQZPP/20eFhUwsiEAcolYQlDvh8ff8txwaVIt5v1kn7O6uVAU89oGMs0ypbBSd7Umfqxxx7DnDlzhIFA6ditHQKjkSkDUgdsU/r27YvNm+XLjCqFp9rIK3vOkl2b4nINEueuEd+PLBgHb3f7R9/gflA/qw+lYN5vh43Lcz7diUh/D/R3rcTAU9/XMiakVLz1Ot64Yh7U/kdwaNQhfD9ODa1L9XWVnJ3TsAQBunXYtysT4ZnDUOzujj0t9NOY9gUexwyfH9DB8z+Eup3DtTRonWXmhwr1ie0Y6+HrkPywDpQhf5vvZO+++66YYhMdHS1CxZrO2d+zZw+aI9b4NEQlBIpoTnVNe6L5rbSdLcetD3KIHzNmjNDN//73P4t+FNKpUGSE2Iq1+5DhQVOh5IY6D4eqk1f+Snrp4MiwQVG/MXH3V3tqZWJIyy/D6ZJT8CzLrXP/gPIifFfxDh6PSkUGvWAyuXGrtCrE5XRFxOHB6JnfTpRVuBahX7tLGBjZDZ1c/eB2/un6FekbUf82zOVdhziPQ6PD9wJlyN9mg+Kaa66xT02aATT0TKFhzUV5MkDOcvaY37p06VLhCE2+DOQU3bVrV+GMTKFgyXG+V69esAdvvfWWCCHcqVMnMYWKfCgo8SE5icsNR3mSX/6FhYViJIwfaBsfbXExjvfU9+v2e3bXyC1gTheKQSsJdJG0BWgzEqjDwZimOT2/8kgtY8JDUw6dqwqJZees+tljFaeQ4UIvc6qv797l/uiYNgCJaQPhU1H1IkmlQ6suweg+vDtadLgSKrofUJ23vgvkp4igr7VRAf7RQOzlj2grDb4OyQ/rQBnyt9mgmDdvnn1q0kygyBoUGpYibxTlXn7kDat/t00bkaWcIj1RojpKbEd5KBITE/Hoo4+KsLL2gBy7H3nkEVy8eFEkyiNDZu3atWaT3ckBR3mS9yJGIaZpxIwNCnlRjEFx5Dfgz8erl5dfr38QH/8KkKjPw2PKqv3n4ZKfjFiVFnklPhhxYQ/GJe9Aa/8UtBmUhlI/NySj/hjuK8Nq5+npcXE0uqTqp8uWuBbgaMRWXD1pKCZ171FzQzJ4qI7fzaoySKT6qnoAGL+oTsOIMQ9fh+SHdaAM+dt/8q4CIaOBojh9/PCmJo28QdOM3nnnHfGxxLlz1r1to0hN1jyEPP744+LDMAwjuzEhHshNrlv01p/Kp3wmpgwVpx5H6plDKEk9Du/8sxhTkYLhaa44cTYanqnlcNFpxW7aEhq+0CE50g2l3oBHsbkUchTWFcjxV8GlUzcknvJHhm8yMnzPi3WHIzcjrKglDkVsxpmQfdCqK3FX5HXm608Gz9Qv9AZRAY1UVCEMokUWDSKGYRhHwGaDor4kYYZMy0qHI28wDMM0ETRlaPUTFqYL6VO/Ffz6OLzKM+GNSujDVQBZR32RfCQU2go1fKAPsX0sOAb/tA/GoU6FyAwMQlRxFLqM8MPk/3IRkHsKLtLfUAElXhEouf4ZDN/kjorSSpwK2YO17T4Xq3O90vFL57erNlUh0jsSPcPrCKdNRkPr4cCilvrlmT/UO2WLYRjGKQ2Kn3/+uVZuCppq8/nnn+P5559vzLo5NeRsfee7Q+Hi4sLTPWSEp9rIK3vOku0YNOt+kHEC2P0ZkH/J4iYq6OBfnoZ9BfHIc/dFlm8reEYkIKQsA/77/0GWjy/WxvTF2pa9cSlEB582byI+qyvGHbgVvuX6nEH7ugPu5blod+I7hGYdRGZIV1yMH40cn3jgDG1RCbdgHVL8T5v5fb38n+j7RP0J46TryWeCjYnLgq9D8sM6UIb8bTYorr766lpl119/vXDKXbFiBW699dbGqptTwxGG5Id1IL/8AwICZK4F05wMCrVOB1XOOSA8sbpw+XVAbrLFfbQVKuRf8ETuWW+4Z5Qh584x2NnLFfvSdyCv1XnETVfDrUd/bNw6XmyvK9ei1fmrMPZC7WSf5e6BONTpdngXp6DYJ1qUkWjjuoaiy7AWaNEhCK3P67BwxwkRKtZAhHeEMCZGx45uXIEw9cLXIflhHShD/o3mQ9G/f3/ccccdjXU4p4f8D2j6F49QsA6U3Afy8/NFzpLm8kDrrDitU7amDLi4B6oz6/FQdg4CK7U4+OVE9HrgOLQqV7y19gQ6l3ZCK60KndRJxt2ouQXp7ig86y2MCZ1GnyyIzsITe1bh9yD9KIDKW42yngkY1KoDbmjTU+ShSM8rw+CLI2qMLJgzLDx8XNB5SAt0GhoDv2BP4zoyGvpF9sPAb/URmV7v/zpGtR0FVxd2WZQDvg7JD+tAGfJvlCtcSUkJ/u///g8xMTGNcbhmg9PexJsRrAN5ZU/XBj8/PzYoZMbp+sHe5cC+5cCFXVjrocaikCCkBeunHhERP47Fk/2fxW/71ViSexPUqMRPfg8h2aMYB9UeGL7CE8F51TdON18NVnd3w589fRHTtjvuDu+O7mHd0SWsC/zc/YzbDWwdgunPrIe/ripbqTlUKmjcvDH+xgTE9tCPUpgindbUzqcd1Ibsp0yTw9ch+WEdKEP+NhsUQUFBNSpEFS0oKBAhQ7/66is0B+x586WY54cv5YnvnaID4GLnyE+MQh7AGMehvAh4uepB8+lL+kRZjFlc3CsR77Ed0e5HgOIugEeYfkVuEpD0H9Z6e+GhcArZWvM6mV6ajYc3PIwe7a9AXGEGfE8fwU0tKA+HPhdHQmAlPEp1iGpRhKD4EniFVGDa5Hdxd9cbjA/7lRVaaDT6iE5E2rl8/PLmXkwsc7dKW6VFGofx17v3/drTs2zF280bB2cfbJQ6MQyjPGw2KN58880aBgVFfQoLC0O/fv2EseHMuLm5ib/FxcXCgYVRLnQOSM8JhmEaAXKcTtoC1el/ET8+HZ6BGnTEIrFKc2EqEDQJy7cnYdPelvCvuA1rgrdAh0LTxNNQabXodgYYfngVeh6vhKsWOHa/J2LCotEj4yzC++UiVlWCMJUW8I9B+chFqPAZikMbLiHzfAEyzhciJ6UI3Ua1xMBr24pj+od6QlNWCQ10cLUw1UmKt7/zXBso6WHHY0flrgbDMM0Ymw2KOXPmoLlC/g6BgYFIT9c709GoS0OHhwxZmjUaTY1j0AiFTqNPeEeZpXmEwn5Y0kF9+5AxQecAnQt0TjANg2TOSe0cA1l8WGiUT6sBXKoevA/+APyoD9pBtfGsShx9sTIGGWWd0MlPP6qTkV+GNTlauAWXwsOtsMajfct0HYYf1GLwYR2CiqrLtfEt8evARfDv1hOVhblweT1WlJde+wN++N4Xee9TUok9taqYm6Z/cUB4+bpj8jO9MfidTbi9wMPytCedDh5lOYhq7W+VGLgPXD7e7q44t2hig/bl65D8sA6UIX+bDYpPP/1UpO+eMmVKjfLvv/9ePIjNnj0bzkxkZKT4azAqGhutTof0XH28c9diT6jZWdVhIN1cyi1BRaUOneOjjOcC0zDo4kVzNpvzlKHiimL0+7qf+L59xnYxbcQRselGQjkdDCRtqTMPAr0gMbDjdAaGBGTA5fxW/X70GfIw0P9u/QbRPaBTqZHj3wH70RG/XQrHv+pu8NH4Y0ipG+4sjENLrQ75Xivh2/azWr818IgWD/5aPUUpzwvY0jkU8SPvQlRQf2zcVIiMrzcjMs4HV1Rt49F+AEqL9IaEb5AHQlv6IbSlL8Kq/kqdqYnACG9o1cB6rwpcU+xhUUQJp36AWj3BKnHS/ZKDEjjhdYhhHTQTVE3UB2w2KBYuXIgPPvigVnl4eLiI8uTsBgUJnjJOU3sox0ZDoTfdeXl5IlSX9GZSUq7BHT9vFt9//99geLlz5A97YUkHliDd3PbTZuSUarFnbnd+CGgE+efk5NTyu2Ic2CeIsk1TpmYDy6+vytT8Sq1MzasPpeDVX3fiTpc/0Fd9DD2+PQ4XVfUbf0HyVmFQ7EnOwRPfn8elko9QVOoCN48kjCzLxE3lXnCHfnrp7+/uh0+gB7qO7I7fta4YeykESWUp2NdGLfLV7Y9XodgdOBCnQkrsPfDUxsGj0huXtgOXUB3hKfOiynhno/Nu0v3d4R/iCS8/63wjiJPuWoy4IRE7fjyFolz9iDLhG+iOuM3vIjxzv9XHoj7gFWb/GPCMefg6JD+sA2XI3+an2eTkZMTHx9cqj42NFeuaCzTV5XKmu9BUG8LDw0P4mRjL1RpcLNC/AfTw9IQnGxR2w5IOLG6v1iClkDO9N+ZFrLy8XPzlhyknMCjImPhuVu1s0/kp+vJrPwJ8w4BKDVaXdcLdX+2BBzR41OM7uKn0/aZQ54nd2nYoiOiDsM4j0W+QPu+CRp2BZNV3cIk7h1FJ5zH5v05Ian27/viS+1tRbhmKfgIWXBwDl6JcpESMQJuiGGhVWvzc5U3ccb8Lyt1UuPaALwKKvFGp0iCiRSDCWvlVjTr4ISRcBbxRfcyIOOumJpkS1y0UbTqHYtlDG8Xylfd1Q0ycJ072tt6YILgPyAtfh+SHdaAM+dtsUNCb+wMHDiAuLq5G+f79+xESEtKYdWMYhmGaAprmtPqJ2saEoKrsp9v0S1Hd8Hz2PFFaCg8sq5yATF0Atms74KiuFbRueXApOIceZ3Px/XD9lCJ/by3cQzah73EtHv5Zh639q6bMmru56YDTMfokc0RYEVCpqoRaS8aE3nDZEv8TKtTleGb8oxjTum/tKXONhFoShS86IRDqyrJGOzbDMExzwmaD4oYbbsD9998v5mMNHTpUlP3777944IEHMH36dHvUkWEYhrEn5O9AEZjqQecdikyv1kjNo6lNNOqnxWsuw+DifRYu3tvg6fUt1G75Ytsyj2EAbhTfEwITMD1hKiZ9tAoZYa1R5llHRMAqIyM81hctOoYg1fMsPk37AFqdZPQwogTPcuZphmEY5zUoXnjhBZw7dw6jRo2Cq6urcWrJrFmz8PLLL9ujjk4JDStxhmDWgZLhPuA41Iw0V/1gvjttNwZGD4RL9hmrjvO6yxy063oLdEf2Aapy+Ca8DJWLPsiEAZ3OBdqSGLSPaieWK/ILcf6fA+j7bwvsjbsHhb4trPqtbqNboV0fCozQBqPLqjNPLx21VF9nC47ijgbfB+SFr0PywzpQhvxtNijc3d2xYsUKvPjii9i3b5/I19ClSxfhQ8FUQ4qjsLOMfLAO5IXl7zgYbiRrk9Zi4Y6FxvJ71t2DCJUHnkxLhd7boSZ5ajX2enhgj6f+c6pyE150v0O/UucObUUA1NChsiQWlcVxqCyhTwvE52Zi5pHj2LTscRzxGwKNG0XqigV8aT8tYEXmaB//6ihLUuOhV0QvpzEmCLpHsg+RfPB1SH5YB8qQf4NDDCUkJIgPYx4atcnOzkZwcLBVDsFM48M6aB7yLy7XIHHuGvH9yIJxIiY9Y7su1ib9I7JL60z8JNK1pXg4LBCLXdwwOj8H67w98Z+XJ/aSAeFeMzKSuzoLA9sGICrAE6m5JfA/NhntM7LRLucCjkW2RblfayS5VqKVuxYea1ahKKgDNN3Gw7WyBOG6FASe3Iig7KPY1etJlHkEmvehqArxGpVQlahCxnwHFWWVl50gLisrC57hnnwfkAm+D8gP60AZ8rf5znzdddehb9++eOIJcuCr5tVXX8XOnTtFPgpGDyVUY+SFdcDyZ/TTnF7evrCWMUHoqh7qX4mKwYj8HPzk54uN3vpQrkR8eQV6lpWhV4cb0bmyB4o+XIZ3D+5C2ZHjqPRpgcyQzsgKG4NAt2Dy0sYuDxWm3zQGIfEliOrUFa0CWyOmZyuooMOpUcuh0RQh4dT3ONTpdn3yO6lRUbU8eGpCDYdoZ4avQfLDOpAf1kHzl7/NpsrGjRsxYULthD5XXHGFWGcrS5YsERGjPD090a9fP+zYsaPO7d966y20b99eDCO3bNkSDz30kMg4zTAMw+ih8IDSpHOvbFqNjJK6k3Wmludhz/j5uKLSDTdn5WPJwWys3Z2G3wrUmD/ybYzvch9KH3gGKe9/gpMVvbC/zzwc6HI3LkUPQZlnMCp1Wlzw0mHi8FiM690a4Q8+iMAxI9GyTxzULmqoXFwQ8fRT4rfCs/aj8+GP4FGWW6MONCo//s7OaNMjnFXJMAzjRNg8QlFYWCj8KExxc3NDfr4+uoe1kC/Gww8/jPfff18YE2QsjBs3DsePHxfhaU35+uuv8eSTT+KTTz7BwIEDceLECcyZM0fMD1u8eLGtTWEYhmkWlGkqcfhcNnYl5WDXuRyRSG7RuGh09V6Jg8UT4ONVaHFflU6H6Cyg7SUdtAcOotOZ9mhz7BgNXaC0dxdcvOc9FBdokJAYAe/eveESFYWSsg7QlrvAJ8gdm4uKcdqtEs/d0gP3doyASx0jC/5jxwJvv4W0F19CePp+hGUeQG5gWxR6R6PV7Mlod9PYZjMywTAMoyRsNijIAZsMgblz59Yo//bbb5GYmGjTscgIuP3223HzzTeLZTIsVq1aJQwGMhxM2bJlCwYNGoQZM2aIZRrZoDC227dvh6NBRg5nCGYdKBnuA/blQnYRVsX1R7aHP449+in2BcVDq1KjhSod97v8geGrN8LdvxRFlSE45EFO0Xq8ynQo8ah6aNfp8N67lQg22htbkO/mi6zwfsgO64Rs326oeGs/PH3c0KZXOGK/+lJsNepwFnyCPOAZ4oH58/4SZf0TQus0JqRGhc+AATjRpy90KjXOxk4QRsWI6SOapTHB9wF54euQ/LAOlCF/mw2K5557Dtdeey1Onz6NkSNHirJ169bhm2++scl/grL27d69G089pR8CJ8hZZPTo0di6davZfWhU4quvvhLTosiP48yZM/jjjz9w0003WfydsrIy8TFgGEUhJxVDJmUSMn1omoA0o2x95Yb9LZXTqI1hP0O56T6mxzbIwdryhta9oW2qr9yWujdFmyhLNtXRmrZKt5HqytHaVJ8+DPMY6Tu9fZZLT9I+YMjQaVWbJG0wtEP6XdfIbZIex7CNtW01e86Y6ICWpceRTkXadjoTQxLC4EpTgiy0qbJSi1PpBdidnIvoAE8MbReGwrVrUbTgRUzMzNBveBzI9/aF+wA/dAvbi7NuauxRu8InYxSK8rwwekMAQrfo0DalEiXuwMN3VF36VSqkBgHeZcDR9oOB6EnIKSfjo/rG4+njiladglFWXAEvX3dRxxYdg4wO87Xab0mvkjahyjFQp3JBbpA+vKw5uUv1ZO4cMKsnyb4G+TfGdU//u5b1JD22dL20D1jaXvqbom1m+rCzXsul6M8R/e81ZZsMOjB37Ia0ie+5tuvJlnuxs91zrSlXy9gmS/dia+tuN4Ni0qRJ+OWXX0TOiR9++EH4MnTt2hVr167FsGGUyMg6MjMzUVlZiYiIiBrltHyMhtvNQCMTtN/gwYOFUMjJ5K677sLTTz9t8XcWLlyI559/vlZ5RkaG0feC2hAQECCMjZKSEuM2Pj4+IoFfTk6OMIAMUDxfCsFFXvNSRxeyAKnT0LGpbXQ82jYsLAwuLi5IT09HSUV11BBSmkajE1FADJAySQb0e/S7BijnR2hoqKifdGoZTT8jz32ailZUVJ0h1h5tkp6olBXd0CYpNFWN2u4IbfL19RX7m3YQS23y8gswfqd1Xm4uDtemevWUmYkISRuCIz1l01Nubi7S0tJEneniaG2bVBXFxjYQ1OelevGIDG/UNuVlVD2UA6LOIT4+VutJ7aGuec64etWof3ZODjSq6uPsTKnAi38eNy7f8vluhPu6Ye6ViZjQNVq0qVSjxdHUIhy4VIhjWRXYm5yL3JIKsf3wtoFoc3AjCufO0zswS/AvLoBuXQFenxgKbX5vBGmvh8YtCPAEUs8BHsHPozL7e0Rm74dPiTvCijvgQuAxvDlZhwIv4MGKq1G8Rx9aMNT1DGI9dsP/+v8hKDYIKrUKOjWdb+41zj3p9Yz05OmqtuoaYclB0JKepH5yJOdy73LL555X9W1N9HG3ogb3J9NzLyIqzKpzr0RTfY6kpKTA283bGF2l3v5UVAQ/yW96+mud+lru51Pzuurqrm7S+xNd+w334sjISOe5ljvhPddSmwzHEAayxMh05jY5k56ys7NFPQ33Yluue7bQoPiLEydOFB9TDh06hM6dO8NebNiwQRgyS5cuFT4Xp06dEhm6KdkejZyYg0ZAyE/DAAmcnLnpIZ+EShhOcFom4RswlJOQzb11IcVKMZTTsQ0dx2BM0Hc6oaRv9Eixrq4uZv1F6MQxV04nDjmwm/4mPTzTyWNa3phtMi03tEkKtclcuRxtou/U8aiDS0OlWWqT9OGI1hnCkzpSm+rVU2hojTaoXF1l1RM9CFI9DL9nVZvKqy+URKhJm1wbuU3uYWEwuAYHBgbapCfpg6M4Z9y8a9Q/OCgIcNcfZ/WhVNy/4kCtOEsZhRX437f7xbVgRPsw9HxhLYrKa4Yr9XRTo1uLQAxoE4zS+c/UMiaqaimOnXigF5Ja3waNSciNMs9AHOp8O/K80zBjfyhcdK74s/2HKGuRhbl9HkNPtwFI7ZCH2Pbe8HtvsthH2+NVY/3NnXvS6xnpSRrSt65rhCEpqrV6kp53JGefqjqZ1VNFcY1tqf4N7U8NPfeKJXWgdVRuGq7RYn+StEf0YQ9fp76Wa8qrX+bQb7t56O+HTdUm6b3Yqa7lTnjPtdQmw5txgw6aQ5ucSU+BgYHCaDG9F1tz3bOFyw7oXlBQIKY7LVu2TExhIgvMGqjC9KBNbzCl0DK9RTAHGQ00vem2224z+nOQlXbHHXfgmWeeMRtfl6wt+phC25puLx0esqbcUjxfQzntI1VeY/ymvcvra5M15Y7SJumUJXP1rK2L6huf6T6O0iZLdTdXLr5Lzj256m6tLI3bmNTVtE3S/tQYdTRnbFp7HOl3YztNdUDTlrQ6vLDqqJmgrRBldJTnVx7BmMSRaBfphws5JegdG4ResUHoHReMTtH+cHNRo2jTeiSbXDNr1A8qpMZMqZqxZFp//XJAsf76mueRgTs73Y0JowcbE8WFxvjVMIhM22Mss/Ddmn5mKjfTcktylx6vPj1Zqv/l9idrzz3Tc8rWa3+N37fxnLSlTfWVN9a1oLGuqw1tk7SfO+O1vL5yR2+TrfdiZ2hTQ8pVMrfJVP62tsluBgWFiCUj4qeffkJ0dLTwq6AQsNZCFlmvXr2E/8U111xjPOlo+b777jO7T3Fxca2GklFCmM4/YxiGcRR+3H0BKXmWw1vT1YvW7zibjc9v6Qs/D/2bcCN5F1H60yKkf7y6zss2OTeXeer9G+piXZsvcTJsFx4csd2psk4zDMMwjolNBkVqaio+++wzfPzxx2Lq0NSpU4XDM/lU2BrhiaCpSLNnz0bv3r2FkzWFjaURB0PUp1mzZiEmJkb4QRj8NygyVI8ePYxTnmjUgsoNhoWjQA8DNNWmrrc1DOugOaPkPlChc4Gbqnq09usdSVbtl15QigGeIcZlXeohqLa+i4qD32NTvhdaZFYPZ5ujzF0/jbM+dGpt7QEMxi4otQ84Ckq+DjkKrANlyN9qg4Ie2mlUgnwn6MF//Pjx4iGeQr02lGnTpglHEQpBS8ZK9+7dsXr1aqOjdnJyco0RiWeffVYIhP5evHhRzAejer300ktwNKieBt8JhnWgRJTWB/JLKvD34Yv4+9BF/Fv2AX52n4u2VesoMtO+83n1HiPczxM6rRZFW7ci9+uvoLnwJ9aMqMS3MRHIbKXG9blajNtL05aqskqb4FFeYFVdi91syxnENBzpVCmm6VHadcgRYR0oQ/5WGxR//vkn7r//ftx9991ISEhotArQ9CZLU5zICVsKOcTNmzdPfBwdmr5FXv7mnPEY1oESUEIfIF+H8uxB0BR0xOBF/0FjDAnrjQ3abkaD4oFR7fD9rgtIzSs160dBl/kObiVo+/0bOL1uFyrOnxflJe5e+HCSC8pdVQjzCkPU/dPR6nwo8h59Vr+T9GAqFQLzTsHbS4fiEss3Dp9Ad6T4n25EKTB1QS/NvKOrozwxTYsSrkOODutAGfK32qDYvHmzmOpEfg8dO3YUztHTp0+3W8UYhrk8Os5djRJ44siCcTWi7zCNw5ZTmZixjJJqTqoq0aFdhC9GtwvG6O1z0F1V/dBOCd/mTUrE3V/tqWUH9Mo6hjvP/IaWl9KRWbWiwssN6zpqsLaHGgmRnXFT4k0YGzsWbi5uQFfA181XZJvWSEITukZEIOLpp+AR1gWrPzhksd59r4uD7kgz9jmjCFDz6x8NYhiGYRoPq58y+vfvLz403YkyZVM2a/KBIMvn77//FqFYpeGqGIZhmgOlFZX471Qm1h5NQ1yID+4c1kaU94wNgq+HC0pcTsDV7wh+nfESOkSE6KMk7TxV6zjjO0fhvRt7Yt5vh5GWXwYKVjvbdQ0mZG9G2UV9JDqvMC0Cp89A8dSbcPHIUrzU8UZ0C+tWa6hamm2aaPnhB/AZNAgqFxeQF8X4Oztj04oTKMqV5GUJ8sDgqQmI6uwLHLGz0BiGYRhFYfNrS4p9e8stt4jP8ePHxajFokWL8OSTT2LMmDH47bff7FNThmGYJiKjoAz/HEvH30fTsOlkBkor9GEPE8J9jQaFp5sL/n18EIb/8JhYbhXspd9ZKwmdnbQFaDMSULsI34ghBeew4sKPOFR2Eh3jDuKHAE/cH+qD0R5AzsCWeP7OXwA3L1A2jNeHvV5nHcl4MODdu3eN5TY9wtGiQzCWPbRRLE+4twtiO4VCrVbVyJHAMAzDMI3BZc2DaN++PV599VURhWnlypVi1IKpO5kR03SwDuTFWeV/+xe7xGiE1Oc5JtALozuGY3RihAhRbRgx8HI3iS535Dfgz8erl5dTtupo5OquQO7Gw6hIThbF6jgdJg8Jg67qOOumxIlpTWRMNBZkPBho0S64xjLTdJgm82KaFme9DjUnWAfKkH+jTKwm73HKJWHIJ8Ho82JQkr/6Ev0w9oN1IC+OLn9NpRa7knKw+WgKroAK6irPhkAvN2FMdIkJwOiOERiTGIGOUX71tsHl2Crgx9uFhwTtX5zmjpzTPii4qAO0f4ptyj1d8U9iJdZ2dxHGRP/IgZjd+SYMjB4Itcp+F3vO09MwKKvzve+PvCzZ07RgqRHKNC2Ofh1SAqwDZcifPTXtqMCsrCxhFfJFTB5YB04qf9MpQy2HNlqdCkorsPGE3h9i/bF05JVUiPKEwBi0y70gvv9vZAIeHtsOUQH1jxZUVtVVpdNh3z9z0Rs6GMYs0vb7oyzHXXz3DClHUEcV/r7vKXx16B0UZHZDxemBePuGWU3iMM8GhXxQH/CN9uX7gEzwfUB+WAfKkD8bFAzDOA5mpgx5+kVjnHoq1mj1DsgNYde5bPzf+lPYejoTFZXVc5mCvN0wMiEE7us0xrJWId41dyajoTQPKM0FSnKNf9em78TCtM3CmOiUpMP+Ayq8MCoaDxbmIFqjwZZeQFG2Cq3j8jHJXZ8fYpJvDAZfvRoDXtrW4LYwDMMwjKPBBgXDMI5jTHw3yySoKqAqSMF7bm/h7ooHseNsHwxJCBNhWOt6G3P4Uj58PFwRH+pjnN608USG+N4pRIWbYlLQJ0KNeN8KoHAXctoch4u7DqqfbwG6XAd0naI/WOoh4P1BtX5jrbcX5vuEYPhBYNQ+LSJz9eXHWqjwUI9QkRMCMfqyqwrcMClT/92zJAcBHgGNIi6GYRiGcVqDgrJlDxw4UCSZk6KhN3JbtmDo0MabnuDs8FQn+WEdOIn8aRRg9RO1jAlxDPJJADDf7Qtc92k8Wvtp8b+BYejXvSsQFCu2Kcs8i4y/3kRGRhoK8zLhoSlAmHc54FYmRhT6DH4Yz068DiM6hKON5gzwwQ3AierfCOlQ9eXkn0BY22qDwpOCsFbh5gOdZwAKM32Qtq8E753QwlUf/AnFHsCmTiocaaXWGxM6Ha4oKsZNeQXoUl4duhW+ETbLkHFu+BokP6wD+WEdNH/522xQjBgxAikpKWIulpS8vDyxjhw/GL1XfUQEPzzICevAieRPvhL5lywfSwVEIRtbPB8AyO3hX+B4xoM43PZ24Q+RdnwnflR/jhbGHSiBRNWHHKbL8nHb2Nb6hfxQILIr4BUIeAZCq/ZB2meroCl1QdCMmfBpf7VIPifwjwEeOw14+AOu7tCkpuL8yJHoWZUR+2QURPK5LR1VKHOXXLBVKkwpKJQYEyrAPxqIHQhomj6pHEe4kQ+OMCQvfB+QH9aBMuRvs0FhKVoFOXxQjgqmWk7l5eVwd3dny1wmWAdOJP+CVKuOqdGpkAs/FOi8sep4AX44fRyX8koRhAB85j0ZERGRiG8Rg9YtY+DuE2Q0GuATVn0QerC/a5P4mv/XX1UZp33FcuFrP8H1yy0i47Tf6NEo3rETJQcOIvQOit4EuEVGomhYD/yXu1cYEkkRltuVYcwLUbXN+EUiHwVQ7a/RVLBTtnxQH/By9VLsfaAxImVdDnwfkB/WgTLkb7VBce2114q/VJk5c+bAw0Of2ZWgUYkDBw6IqVBMtQJzcnI4ypOMsA6cQP4UX/Xk38CGhVYd88aKp7FN20m/UA7c2C8cQT7uIrRr5+jpNuVaIGPi4gMP6usggUYhLt7/AFzCQlGZkSlGGwImToBbTJVTxLwH8fGaW+o9fphhtJYMGDImEq+CXLBBIR/UB/y9/BVrUMgN3wfkh3WgDPlbbVAEBAQYK+bn5wcvr+qQimT19O/fH7ffrn+LxzAMUyf0EH/mH+Cfl4ELO6sK6UJnfjoQzTBKRQh2aDvWKO8TH4yru1c96NuArrISaS8vrGVMSCFjQuXtjYCrr6IxY2N5z/CeiPCOQHpxepV3R02oFREaDXqWlgEzfzBmymYYhmGY5orVBsWnn34q/sbFxeHRRx/l6U0MwzSMC7uBv54FkrdUXYW8gL63AWEdgV/vFQ/p0ncoVe4KeL7iJmiFc0Q14X6eDapC8a7dYiSiPlq8uRi+w4bVKHNRu+DJvk/i4Q0P19peVWUUPZGVo89HQT4TbEwwDMMwzRybU7NOmzbNojGxZs2axqhTs8E0EhbDOlAaZvtAQYremHDxQGmvO/Dj0FXY3f4RoMdMYOoX0HhH1ticRiYoZKw0DwU9tkcFeKJvfHCD6qXJ0IeQrY/KgkKz5aNjR2Px8MUI964ZnIJGLhYPXojRxSUNqhfT/OD7gPywDuSHddD85W/zL/Ts2ROvvfYa7r33XmNZWVkZHnnkESxbtgylpVVhVRQOedWHhobKXQ1FwzpwEPnTiET+BSDxalGeHzcWyR0ewLL8fli5VYVKbSqu7eGCXrFBws/ANX4Y8ha1xzldFBZqZmCntgMqJe8+DKMX8yYl1pmPoi5cw8IuezsyKvpF9sPAb/W+Y0tHLcXA6IFw0TjeNZCjPDUt3m7eODj7YBP/KmMOvg/ID+tAGfK32aD47LPPcPfdd2PVqlViGhSFkJ0xYwa0Wi02bdJHTmH0viYlJSXC14Sd8eSBdSAvukv7ULnuJbie/gs6r2CsLknEz4fzsOF4Bsor+xm2QpeYAPRoFWjcT+XiigBVCbqpzmDO1Ck4+8cppOWXGddHBngKY2J856gG1827dy+4RkZCk5Zm3o9CpYJrRITYri5o+pOBXhG9aiw7EuyULZ/c+T4gL6wD+WEdKEP+NhsUU6dOFdGcbr75ZnTq1AlFRUUi6tMbb7wBb29v+9TSSRWYn58PT09PNihYB8oi7Qiw4WWojq4UFxidSg20G4dP/jmCnZn6S07bcF9c1S0ak7pFG7NZm2N8YhgGdYhBl/l/ieXPbq4/U7Y1qFxcRGhYEeXJ1Be86oJL62m75oDUoOC3500rd74PyAvrQH5YB8qQf4MnVVFMWwoXS5+oqChRUYZhFEzOOWj/ng/VkV9EdmstVChuMxHe4+dBHdYO12xPQp+cElzVPRrtI/ysvrBJjQfymbhcY8KA/9ixwNtvVeWhSDeW08gEGRNiPcMwDMMwjW9QfPvtt2LK05AhQ3DixAns27dPjFaQQ/aXX36J1q2rstEyDKMItFoddifnYNu2A7j3mN6YWFXZF29prsfNcUMxPaSt2G5mv1g4GmQ0+AwYgBN99A7fLT/8AD6DBjWbkYnmAo+qMAzDNDOD4tZbb8Xrr78ujApizJgxOHjwIO688050795dDKsw+gSAnCVbXlgHdibnHE7uWI3ZexJEtmrABdkuN+KIe1e06TkAC7pGoW2AyuGn/EmNB+/evZulMeHoOmiu8DVIflgH8sM6UIb8bTYo9uzZg/bt29coCwoKwnfffSdGKBg9pLjg4IaFtGQaB9ZB43MyrQDIv4iEY+8Be79CW50ObqWvwdejBcZ2isCwbnPxdNtQuLnYHJGasSNsUMgDX4Pkh3UgP6wDZcjfZoOCjAmNRoMNGzbg9OnTIsITZc6+dOkSJk+ebJ9aOqkTTGFhIXx9fZvtzby4XIPEufrcI0cWjIO3u2Pl3VCCDpqC5KxirDxwCf/tPYhx2csxw3UDgAqxTtV6BBYndkKnbn3g6VbzzT7L376ovb3R8dhRq7blKE/ywH1AflgH8sM6UIb8bX4CTEpKwvjx45GcnCzyT9CUJzIoXnnlFbH8/vvv26emTqhAioBFSQD5YZZ14Gyk5Zfi9wMpWLn/Es6cv4D7XX/GJy5r4emqNyR0cYOhGvGMyARtKbAq9wHHgQ0K+eTO9wF5YR3ID+tAGfK32aB44IEH0Lt3b+zfvx8hISHGchqduP322xu7fgzDyMA9y/dgd1KO+B6oAm5w2whPXQU0MX3gOuo5qFoPY70wDMMwDNMwg4KS123ZskU4eEiJi4vDxYsXbT0cwzB2oFKnMmaX3nE222LuhoLSCvx1OA2rDqZg8dRuCPR2B0py8GjQJryuG4yrusfgii6R8DmtBXzD4NpmlDFPA8MwDMMwTIMMCsqITbknTLlw4YKY+sTooWElzpItL0rVwerKPni+YhbKoTf653y6E1GS7NIl5ZVYfyxdTGdafzwd5Rqt2G79vpO4tvx3YOsSDCjLw48zfwQS4vQH7X6DzfVQqvzrg3yNzi2a2KS/yTqQB+4D8sM6kB/WgTLkb7NBMXbsWLz11lv48MMPxTJVkJw95s2bhwkTJtijjk4JySUgIEDuaigaJepg9ZEM3F3xYI3Ez0RqXinu+moP+sYF4fClfBSVV78U6BSqxtMhm9D/33uAslx9YXgi4FpzFNJWlCh/R4UNCvnkzn1AXlgH8sM6UIb8bTYo3njjDYwbNw6JiYkoLS0VUZ5OnjyJ0NBQfPPNN/appROnOvf39+ebOeugSajU6vD8H6eqjImabyIMBsaOc3q/iBZBXri6Sxhmqf5E+MH3oUrK0m8Q2g4Y/iSQOBlQX17oV+4DjgM7Zcsnd74PyAvrQH5YB8qQv80GRYsWLYRD9ooVK8RfGp2gZHczZ84UQypMtQJLSkrENDB+OygPStPBxhMZSMkvq2VMmLLg6k64qX8sVDotsPRWoDgLCG4NDHsS6HI9oG6cxG5Kk78jwwaFfHLnPiAvrAP5YR0oQ/42GxQbN27EwIEDhQFBHwOUm4LWDR06tLHryDBMHSz+6zjWHk3H0ZR8qKFFX/UxhCMX6QjEDm0HaKucs91RgckumxHk3kF/UVG5AONeAgrTgK7TARfHyiPCMAzDMIxzYPMTxIgRI5CSkoLw8PAa5Xl5eWKdOYdthmEuj9KKShy6mCdCuR5PK8AbU7oZ3zScSCvEkZR8jFPvwDy3LxCtyjbud0kXjBcrZsJPVYr/uf6MFqpMnE2JAPCYfoOEMawahmEYhmGa1qCgoRNzQyZZWVkiaQajh2TESe3kxZl1kJ5fip3ncoQBsSc5B4cv5aGistrV+sFR7dAqxFt8nz0wDreHHULPbW9DZ+KOHYVsLHF7xxjpNQNBiI2JbpI2OLP8mxusA/nkzn1AXlgH8sM6UIb8rTYorr32WvGXKjRnzhx4eHgY19GoxIEDB8RUKAZGOXEYXXlxFh1UVGrFdKWEcD94uev9F5ZtPosPN56psV2orwd6xQaiV2yQcTtiQHwg8Osi4XpterkwXD8oL8VCzQ3oO/VxjO0Wb/9GOZH8lQAbFPLJnfuAvLAO5Id1oAz5W21QGEJO0QgFVUzqgE1J7vr378+ZsiWQnHJychAUFMQ3c5lwVB1kFZZhT3KucfThwIVclFZo8eWtfUUCOqJ3bBA2R/kL48HwochMZtuRtAXIv1Tnb7qodBg7ahz6NpEx4cjyVyLslC2f3LkPyAvrQH5YB8qQv9UGxaeffmrMiP3oo4/y9CYrFFheXm5xihijPB38dyoTz/x8EOeyimutC/ByQ1ZhuXF5bKdI8bEKcqq2gr5hGihZ/kqGDQr55M59QF5YB/LDOlCG/G32oaAEdgzDmCevpAL7zutHH/Ym52Byjxhc27OFWBfk7W40JhLCfdGzlX7koWdsEFqH+kCtbmBH941o3O0Ypomyfrtoy3H34v5Qe+v9gRiGYRjnxGaDIi0tTYxQrFu3Dunp6bXefHGUJ8aZE8MZ2HE2W0w/cqnnIb+oTINVB1OE8UBGxMn0Qki7RLifp9GgaB/ph09v7oOeLYMQ4O3WeBWPHQj4RwP5KZIUdtWQZ4WK1tN2CnxobXLcfYD5eXLXgnFW+PxhGEYJBgU5ZCcnJ+O5555DVFQUT2WwAA0rcZZs59HB6kMpmPfbYePynE93IirAE/MmJWJ85yhRVlyuwf7zeSKS0sA2oaJMo9Xh8R8O1DhWbIg3erUKQo/YIAxoHWwsJ+NkRPua4ZYbBUpEN/4V4LtZVUntqo0KspFE88cvarSEddbCfcBx4Cln8smd7wPywjqQH9aBMuRvs0GxefNmbNq0Cd27d7dPjZoJpDhvHsZ3Ch2QMXH3V3tqvdtPySvFXV/twfB2YcgsKsPRlAIxitE3LthoUJDvw7U9YhDm76E3IloFIcyvOgJak5F4FTD1C+DPx4ECGqnQk4oQhFz7BjxofRPDfcBxYINCPrnzfUBeWAfywzpQhvxtNihatmzJDn5WoNVqkZ2djeDgYKjV+kzFjOPpgAyE51ceMTNRqJoNJzKM32nUokVwdYQzYvE0BzGuyWhoPRxY1FIszip/HJu1XXGowxWyVEcJfcDbzRsHZx+Eo0O6AJp2hIpRRh9wdFgH8sM6UIb8bT7yW2+9hSeffBLnzp1rtEosWbJERI/y9PREv379sGPHDovbDh8+XFhbpp+JEx1vjrVG07RRdRjbdEDJ415fc1yMRNTH/aPaYsuTI7H1qVFYPNVBDAhzSKY17dR2gNb2Li5/HzDMIacPfWcYJ4bvA/LDOpAf1kHzl7/NIxTTpk1DcXEx2rRpI4ZQ3NxqOpeSFWQLK1aswMMPP4z3339fGBNksIwbNw7Hjx9HeHjt+eY//fSTCH8lzdDdrVs3TJkyxdamMAqjtKJSOFtvOpmBTSczcSy1wOp924T5Ijqw5sgEwzAMwzAM0wCDgh74G5PFixeLhHg333yzWCbDYtWqVfjkk0/ESIgpNGQj5dtvvxWGDRsUjClarQ5aScilhX8cxedbk4zL5J8UH+KDM5lF9QqPojUxDMMwDMMwjWBQzJ49G40FjTTs3r0bTz31lLGM5neNHj0aW7duteoYH3/8MaZPn24x0V5ZWZn4GMjPzzfOKdPPK9Y7rNCHQuBKw+DWV27Y31w5bU/ZxQ37GspN9zE9tkEG1pY3tO4NaZNpuRRD22ypuz3alJZXgs2nsrDpVCY2n8zE/03rgohwnajbwDYh+OtIGoYkhGJouzARgcnf0w1DXt2AtPxSs34U1MrIAE/0iQuqJQNH1ZO5SU6XU/eGtokw9AH6/cY898yVN7RN0uMYtpGjPzVmm0zbZVPd6XpV9V0cw+Q62VhtgslvOGp/sqVNpnWnbQMDA2vpw5nb5Gx6kt6LiebQpobWXa42EZSl2dx1yVnb5Ex6snQvtrbudjMoDLkmfvnlFxw9elQsd+rUCVdddRVcXGxz+svMzBTHioiomXCLlo8dO1bv/uRrcejQIWFUWGLhwoV4/vnna5VnZGSgtFQ/d97Ly0sIm4yNkpIS4zZkpPj5+YmU5dJpVhR+i0ZFaHqXdF4adRgPDw9xbKlSQ0JChGwob0dJRaWxnJSm0ejEtC0DpExqP/0e/a4BV1dXhIaGivoZjCLC3d1djNoUFhaiqKj6TXtTtIlGAKTy9HJzEdPUSKdN1aYyjRbHsiqw60IR/jmWhlMZNbNQbz+Xh/bBrqJNXUKAn+YkimNTmyinSlahDg8MjcZTv58xCbiqh5afm9gROm0l0p1BT5mZME1fR+dZenpmjbKm0FNBQYHd+1NjtCkvo9rpPjc3FyE+PrL0p8ZsE9VTU17zxm11m9xV8Kv6LurpVtTobZLuT/tRYjuH7E+NoCf6S8dpTm1qjnriNtlfT3TPZT1lNfm5R/c1W/REz+YNQaUzNYvq4dSpU5gwYQIuXryI9u3bizLyd6DoTzRViXwrrOXSpUuIiYnBli1bMGDAAGP5448/jn///Rfbt2+vc/8777xTjGQcOFAzD0B9IxRUV1IeCdVeFit9SCl0UtCFzVBOuQw6z/9bbH9kwTjxEO6sVjgZR4lz14jlQ/PHiARk9rbCabGoXAMfd73xuv9CLiYvrR7NImO8c3SAGIUY3DYErbw1iAwPqxHZwFybVh9KxfO/H0FaflmNiE5kTEzoGu08b0tKC6BepE+k17H0E5TAU5xnnq7qJn9bQjduutFTH6D9HfUNUGVREU727iPK2u3eBRcfn2bxVquirBLLHtokym97cwjcPV2tq3tFMVQLY8R37ZMXjI7xjdkmkvmJXr3FcsKuncKgcMj+dJl6Iuih1tAHmkObnE1P0nsxPag1hzY1tO5ytYm2IR2QoVffvdhZ2uRMeqq0cC+2VHcyQMi4yMvLMz4n22WE4v777xdGw7Zt24z+DGTt33jjjWIdGRXWYnjYJqtVCi1HRkbWuS9ZZ+Q/sWDBgjq3I2uLPqaQUE3DZxmEaYqlckvht0xvHIZ9G+M37V1uTZssrTds09h1pGhM5ES9+VSm+DuyQxhevb6b2KZriyB0jPJH15gADE4IxaC2oQj2cZe8mU83K3fTNpHRMKRdGLrM/0ssf3ZznxqZsp1dT+bKm6Luht82dxNxlDaZ1q2hx3GkNunbpWvYcSTfRX1M6tRYbWqKa4fcejLcsOW49jvLNaKp2iT3OaZkPRmmnllzL5a77s1VT4Sp/Bv6vNdoBgWNHEiNCYKszkWLFmHQoEE2HYuGb3r16oV169bhmmuuMZ54tHzffffVue/3338vRh7IkGGaF3ThIcPBUjSmXUnVQ4P0wP/nA0Ma5XcNxgPRNz64xjLDMAzDMAzTSAYFve2nudGm0JwuMhBshULGkqN379690bdvXxFFikYfDFGfZs2aJaZFkS+EFPKbICOEjBnG+Q2ICzklaBnsbbSmF/x+BKfSC6uWgS4xhmlMYegZGyhzjRnG8XHzcMHdS4eLUTr6zjAMwzAOY1BceeWVuOOOO8QDPRkABPk63HXXXcIxuyF5LWhu19y5c5Gamoru3btj9erVRkft5OTkWsMv5LOxefNm/PWXfnqKI0IPxWTsmBt+YoD0glIRhckwlamgtAL7542Fh6v+weea7tFIzi4W046k05hYB84D9wEn1YEhsSAjj/yZRoV1ID+sA2XI32aD4v/+7//EiAI5URuS2pGXOBkTb7/9doMqQdObLE1x2rBhQ60ycgY35/zmSJDiDM7YzZVKSZQnShgn9Tkwx4ELufj9QAo2nsioNY2JnNNPpxchMVrvAHTfyITLrp8SdODIsPzlh3XA8lc63Afkh3WgDPnbbFBQTO1ff/1VRHsyhI3t2LEj2rZta4/6OS0Gh2AKU9dQBxdHZvWhFMz77bBxec6nO0VUpHmTEjG+c5Qw+MhooOzSAV56w3PL6Sx8uPFMrWhMZIjQNCbD6ERj0dx14Oiw/OWHdcDyVzrcB+SHdaAM+dtkUFDIVV9fX1EhMiAMRgRVltbZEl6KcW5j4u6v9tTK2ZCSV4q7vtqDfvHBIvt0RkEZ3pzWDZN76MOYjmgfjtPphSKa0qA2IQjxrR19i2EYhmEYhnEurDZVfv75Z+E4bUgGJ4USafTp0wcrV65s7PoxDjjN6fmVR8xmlTaw/Wy2MCZoGlNmQXUylfaRfnhtSjdc1S2ajQmGYRiGYZhmgtUjFO+9955IOEfZ9UyhbHxPPPEE3n33XUyaNKmx68g4EOQrQSMR9fHsxI64aUBso09jYhiGYRiGYZx0hOLQoUMYPny4xfVDhw7FwYMHG6teTg9NC2tOc/fJJ2LXuWws/vu4VduH+XnIbkw0Nx04Gyx/+WEdsPyVDvcB+WEdKEP+Vo9Q5OTkiGhOlqioqBDbMNUP4JTu3FLmQmchr7gCP+29gG92JONEmj4vhDWE+3lCbpqLDpwVlr/8sA5Y/kqH+4D8sA6UIX+rzZW4uDjs2rXL4npaFxsb21j1ahYKzMrKcvjwtpY4dDEPD3+3D31fXit8JsiY8HRT4/qeMQjxcYelU5LKKdoTZZqWG2fXgbPD8pcf1gHLX+lwH5Af1oEy5G/1CMW1116LZ555BmPGjDEmnTNACemeffZZ3HjjjfaoIyMD+y/k4qc9F8X3DpF+mNGvFa7pEQN/TzdjlCcyHqSnp8HIoNCxdeWjYBiGYRiGYZoPVhsUTz75pMg/kZCQIAwHSi5HHDt2DMuXL0fLli3FNoxzQRbr3vO5+Hp7shhVmNq7pSinSEwHL+Rhap+W6NEysMYwGeWZeO/GniIPRVp+mbE8UpKHgpGfowvG67MeMwzDMAzDOIJB4efnh//++w9PPfUUVqxYYfSXoER3ZGC89NJLYhumGkeet59fWoFf9l4UhoQha/WRS/mY0quFqLefpxsWXdfV4v5kNAxqG4ou8/8Sy5/d3KfeTNly4Mg6UAIsf/lhHbD8lQ73AflhHTR/+duU2C4gIABLly7FkiVLkJmZKd5uh4WF8YliBvKmN50a5gjsO5+L5duSsPLAJZRWaEWZh6saV3aNxox++tEJa5EaDzS64WjGhKPqQCmw/OWHdcDyVzrcB+SHdaAM+dtkUEgtHTIkGMuQsVVeXg53d3eHMrjeWXcS646li+/tInwxo28rkck6wNsNzQ1H1YFSYPnLj6PqQO3tjY7HjqK546jyVxKsA/lhHShD/hyg344KpGlhckUYot+l0YgnfjiA89nFxnJKNndtzxj8ePcArHlwKOYMim+WxoQj6EDpsPzlh3XA8lc63Afkh3WgDPk3aISCcVwKyDdi3yV8sz0ZR1LyRVm4vwceGat3oh/ePlx8GIZhGIZhGKYxYIOiGUBW54ELecLB+rf9l1BSUSnK3ck3oksURnZgA4JhGIZhGIZxEIPiiy++wLRp0+Dh4VGjnOZnffvtt5g1a1Zj1s+pcXVtGnuNDIiZy7ajsEyfybxNmA9m9IvFdT1jEOjtDiXTVDpgWP6OCvcBlr/S4T4gP6yD5i9/m30obr75ZuTl5dUqLygoEOuYKsGq1QgNDRV/G5sDF3Kx+K/jxvlw3u6uIn/ENd2j8d2dA7D24WG4dXC84o0Je+qAqR+Wv/ywDlj+Sof7gPywDpQhf5tNFnqINeclfuHCBRFWlqmWU0lJCby8vBrFq55GH37ddxHf7EjGoYt634hh7cPRKzZIfJ87KZFFb2cdMLbB8pcf1gHLX+lwH5Af1oEy5G+1QdGjRw9REfqMGjWqxvBJZWUlzp49i/Hjx9urnk6pwPz8fHh6el6WAilb9dc7kvHbvosoKq/2jZjQORJ+njydpyl0wDQMlr/8sA5Y/kqH+4D8sA6UIX+rn0ivueYa8Xffvn0YN24cfH19jesotm1cXByuu+46+9SyGVGprQ7bteNsdp3ZpWn91A+2Gpdbk29E31a4rmcLBPko2zeCYRiGYRiGcQysNijmzZsn/pLhMH369FpO2Uz9rD6Ugnm/HTYuz/l0J6ICPDFvUiLGd47CoYt5uJBTgvGdI8V6ms7UOtQHnWMCMKNfK/SLD+Y37QzDMAzDMIxDYfOcmcTERDFK0a9fvxrl27dvh4uLC3r37t2Y9XNaaFhJmpWQjIm7v9oD07QiqXmluOurPYgN8UZSVjFCfd1FmFea1kQjF2seGgo3F3YqbgwdME0Ly19+WAcsf6XDfUB+WAfKkL/NT6r33nsvzp8/X6v84sWLYh2jhxQXHKwfUaBpTs+vPFLLmCAMZWRMuKlVGNAmFPmlFcb1bEw0jg6YpoflLz+sA5a/0uE+ID+sA2XI32aD4siRI+jZs6dZp21ax1Q7wVAoXfpLvhApeaX1iubdGT3wzg09EOrL08kaWwdM08Pylx/WActf6XAfkB/WgTLkb7NBQb4TaWlptcpTUlI4cYkEUlxRUZH4m15QvzFBlGq0tqqDsVIHTNPD8pcf1gHLX+lwH5Af1oEy5G+zQTF27Fg89dRTNZLb5ebm4umnn8aYMWMau37NgnA/z0bdjmEYhmEYhmGc1in79ddfx9ChQxEbGyumORHkpB0REYEvv/zSHnV0evrGB4toTuSAbc4+pFltkQGeYjuGYRiGYRiGcSZsHqGIiYnBgQMH8Oqrr4qIT7169cLbb7+NgwcPomXLlvappRNCzi+GrIQUrYlCw4py0+2q/tJ6S/komMvXAdP0sPzlh3XA8lc63Afkh3WgDPk3KNWyj48P7rjjjsavTTOCFBcQEGBcpjwT793YU+ShSMsvM5ZHSvJQMPbVAdO0sPzlh3XA8lc63Afkh3WgDPk3KMEBTW0aPHgwoqOjkZSUJMrefPNN/Prrr41dP6eFnF/Iz0TqBENGw9qHhxmXP7u5DzY/MZKNiSbUAdN0sPzlh3XA8lc63Afkh3WgDPnbbFC89957ePjhh3HFFVcgJycHlZWVojwoKAhvvfWWPerolJDiSkpKailQOq2JfCZ4mlPT64BpGlj+8sM6YPkrHe4D8sM6UIb8bTYo3nnnHXz00Ud45plnaoSJpQzZ5EfBMAzDMAzDMIxysNmgOHv2rDG6k2l+CopzyzAMwzAMwzCMcrDZoIiPjxdhYk1ZvXo1Onbs2Fj1ahZOMOS8zhGGWAdKhfuA/LAOWP5Kh/uA/LAOlCF/m6M8kf/Evffei9LSUjEfa8eOHfjmm2+wcOFCLFu2zD61dEJIcX5+fnJXQ9GwDlj+Sof7AMtf6XAfkB/WgTLkb7NBcdttt4l4ts8++yyKi4sxY8YMEe2JclFMnz7dPrV0QsjYIqd1clbnUQrWgRLhPiA/rAOWv9LhPiA/rANlyN+qKU+//fYbKioqjMszZ87EyZMnUVhYiNTUVFy4cAG33nqr3SrprAosLy/nCEOsA8XCfUB+WAcsf6XDfUB+WAfKkL9VIxSTJ08WhkNYWBhcXFyQkpKC8PBweHt7iw+jTLzdXXFu0US5q8EwDMMwDMPIiFUjFGRIbNu2TXwnC4en8DAMwzAMwzAMY/UIxV133YWrr75aGBL0iYyMtLitIdGd0iE5+fv7s/HFOlAs3Afkh3XA8lc63Afkh3WgDPlbZVDMnz9fOFyfOnUKV111FT799FMEBgY2SgWWLFmC1157TUyp6tatm0ic17dvX4vb5+bmiqR6P/30E7KzsxEbGysydE+YMAGOBCmOp4OxDpQM9wH5YR2w/JUO9wH5YR3IS1PJ3+ooTx06dED79u0xe/ZsXHfddfD19b3sH1+xYoUIQ/v++++jX79+wjAYN24cjh8/Lnw0TCGnkjFjxoh1P/zwA2JiYpCUlNRoxk1jotVqhcETHBwMtdrmdB8M68Dp4T4gP6wDlr/S4T4gP6wDZcjfpiOT/8Ty5cuFU3ZjsHjxYtx+++24+eabkZiYKAwLsqI++eQTs9tTOQnll19+waBBgxAXF4dhw4aJkQ1HRKPRyF0FxcM6kBeWv/ywDlj+Sof7gPywDpq//G0yKMiySUhIQFZW1mX/MI027N69G6NHj65xfFreunWrxfC1AwYMEIn1IiIi0LlzZ7z88svst8EwDMMwDMMwMmFzYrtFixbhsccew3vvvSce6BtKZmamMATIMJBCy8eOHTO7z5kzZ7B+/XqRB+OPP/4QPh333HOPyJExb948s/uUlZWJj4H8/HzjEBB9CIOzOY3ASOP01ldu2N9cOX1oH/prWi7F9NgGw8ra8obWvSFtsqbclrrbu02G79bWXbqvVFeO1CZr9GF4SyDOvaqobHLqydp+Jte5Jz2OYZvm0p8M16Hm1KbLqXtTt4kwPcecvU3Opifpvbi5tKmhdZerTbbei52hTc6oJ63JvdjautvNoJg1a5bIkE3TjNzd3UXWbCk0JcleUCPJf+LDDz8U+TB69eqFixcvCqduSwbFwoUL8fzzz9cqz8jIQGlpqfhObQgICBDGRklJiXEbHx8fka6cMgzSiIoB8panqVnUVukwEmUh9PDwEMemutI6+h4aGirqm56ejpKK6ihY+m10NUZ8SJlkVNHv0e8acHV1Fceh+hmMIoJ0QPPiKMlgUVGRsdwebZKeqCEhIcY2SSH9kKHoCG2iMqo/lUujj1lqk5dfgPE7rfNyc3G4NtWrp8xMREjaEBzpKZueCgoKjH2Aju2o515eRkaNoA8hPj7Npj/Rb9CNifZpLm1ypuselZO/oaEPNIc2OZueqNxwHaK6N4c2OZueyM+V2kUvkqU4c5ucSU+5ubk17sX1tclUT9ai0pl7pVIHn3/+eZ3ryWnbGkiA1CByrr7mmmtq7E+N//XXX2vtQ/4Sbm5uWLt2rbHszz//FBGeaBSChG3NCEXLli2F8kioTW2xFpdr0Hn+36L8yIJx4qGVrXDHeLNAxl6neX+J74fmjxGJ+5yuTaUFUC9qIcq0T16AysPXYd+WOMoboMqiIpzs3UeUtdu9Cy4+Pk7fpuaoJ24T64nPPe5PfI1Q2f1aTs/gZFzk5eUZn5PtMkJhrcFQH/TwTyMM69atMxoU1Dhavu+++8zuQ47YX3/9tXHokjhx4gSioqLMGhMEWVv0MYX2N/V2NwjTFEvllrzlqZzqSNYgJQU07NsYv2nv8rraZG25o7SJdEBvCUgH5upZWxfVnctUV47SJkt1N1cuvkvOvaauI13ADH3AGlnKde6Z1q2hx3GkNhnKTftAc2iTPcrt1SbpfaCpr/2sp9r34qaQO+up9rln672Y9dQ092JbrxH10aC9Tp8+jWeffRY33HCDcViHRgoOHz5s03EoZOxHH30kRj2OHj2Ku+++WwzjUNQnw/Sqp556yrg9rachmgceeEAYEqtWrRJO2eSk7YjYOPjDsA6aHdwH5Id1wPJXOtwH5Id10Pzlb7NB8e+//6JLly7Yvn27SC5Hc7mI/fv3W/RjsMS0adPw+uuvY+7cuejevTv27duH1atXGx21k5OTa4SopalKa9aswc6dO9G1a1fcf//9wrh48sknbW0GwzAMwzAMwzCNgM1Tnujh/cUXXxSjC+TsYWDkyJF49913ba4ATW+yNMVpw4YNtcoobOy2bdts/h2GYRiGYRiGYRzAoDh48KDwYzCFPNgb6hneHKF5bOTtb24+G+OYOiAn7HOLJtq9XkrBWfqA2tsbHY8dRXPEWXTQXGH5yw/rQH5YB8qQv81Tnij8l7lM2Xv37kVMTExj1cvpIcVR6DC+kbMOlAr3AflhHbD8lQ73AflhHShD/jYbFNOnT8cTTzyB1NRUUTny3v/vv//w6KOPCidqpmZUg4YmCGEuH9aBvLD85Yd1wPJXOtwH5Id1oAz522xQUFSlDh06CAdpcshOTEzE0KFDMXDgQBH5iWEYhmEYhmEY5WCzDwXle6BQrxSZifwpyKjo0aMHEhIS7FNDhmEYhmEYhmGc36CgoZLXXnsNv/32m8hyPWrUKBEmllJ+MwzDMAzDMAyjTKye8vTSSy/h6aefhq+vr3C+fvvttx02oZwjQJkGKfJVQzMOMqwDZ4f7gPywDlj+Sof7gPywDpQhf6uP/sUXX2Dp0qUisdwvv/yClStXYvny5ex0XEdWwsrKSs4OKSOsA3lh+csP64Dlr3S4D8gP60AZ8rfaoKCs1RMmTDAujx49WkR5unTpkr3q5tSQ4rKystigYB0oFu4D8sM6YPkrHe4D8sM6UIb8rTYoNBoNPD09a5S5ubmhoqLCHvViGIZhGIZhGKY5OWWTZTNnzhx4eHgYy0pLS3HXXXfBx8fHWPbTTz81fi0ZhmEYhmEYhnFug2L27Nm1ym688cbGrk+zgrNkyw/rgOWvdLgPsPyVDvcB+WEdNH/5W21QfPrpp/atSTODvOkjIiLkroaiYR2w/JUO9wGWv9LhPiA/rANlyJ9jmtoJmiJWVlbGTtkywjqQF5a//LAOWP5Kh/uA/LAOlCF/NijsBCkuJyeHDQoZYR3IC8tfflgHLH+lw31AflgHypA/GxQMwzAMwzAMwzQYNigYhmEYhmEYhmkwbFDYEVdXq33eGdZBs4T7gPywDlj+Sof7gPywDpq//PmJ145e9aGhofY6PMM6cHi4D8gP64Dlr3S4D8gP60AZ8ucRCjtBzi/FxcXslC0jrAN5YfnLD+uA5a90uA/ID+tAGfJng8JOkOLy8/PZoJAR1oG8sPzlh3XA8lc63Afkh3WgDPmzQcEwDMMwDMMwTINhg4JhGIZhGIZhmAbDBoWdUKlUcHd3F38ZeWAdyAvLX35YByx/pcN9QH5YB8qQP0d5shOkuODgYHsdnmEdODzcB+SHdcDyVzrcB+SHdaAM+fMIhZ0g55eCggJ2ypYRRerA3QeYn6f/0HcZUaT8HQzWActf6XAfkB/WgTLkzwaFnSDFFRUV8cOUjLAO5IXlLz+sA5a/0uE+ID+sA2XInw0KhmEYhmEYhmEaDBsUDMMwDMMwDMM0GDYo7OgE4+XlxVGeZIR1IC8sf/lhHbD8lQ73AflhHShD/hzlyU6Q4gICAux1eIZ14PBwH5Af1gHLX+lwH5Af1oEy5M8jFHaCnF/y8vLYKVtGWAfywvKXH9YBy1/pcB+QH9aBMuTPBoWdIMWVlJSwQSEjrAN5YfnLD+uA5a90uA/ID+tAGfJng4JhGIZhGIZhmAbDBgXDMAzDMAzDMA2GDQo7OsH4+PhwlCcZYR3IC8tfflgHLH+lw31AflgHypA/R3myE6Q4Pz8/ex2eYR04PNwH5Id1wPJXOtwH5Id1oAz58wiFnSDnl+zsbHbKlhHWgbyw/OWHdcDyVzrcB+SHdaAM+bNBYSdIceXl5WxQyAjrQF5Y/vLDOmD5Kx3uA/LDOlCG/NmgYBiGYRiGYRimwbBBwTAMwzAMwzCMcxsUS5YsQVxcHDw9PdGvXz/s2LHD4rafffaZcDCRfmg/R4Pq5e/vz1GeWAeKhfuA/LAOWP5Kh/uA/LAOlCF/2Q2KFStW4OGHH8a8efOwZ88edOvWDePGjUN6errFfUgwKSkpxk9SUhIcDVKct7c3GxSsA8XCfUB+WAcsf6XDfUB+WAfKkL/sBsXixYtx++234+abb0ZiYiLef/990fBPPvnE4j4klMjISOMnIiICjoZWq0VmZqb4y7AOlAj3AflhHbD8lQ73AflhHShD/rIaFOR1vnv3bowePbq6Qmq1WN66davF/QoLCxEbG4uWLVvi6quvxuHDh+GIaDQauaugeFgH8sLylx/WActf6XAfkB/WQfOXv6yJ7chiqqysrDXCQMvHjh0zu0/79u3F6EXXrl2Rl5eH119/HQMHDhRGRYsWLWptX1ZWJj4G8vPzxV+y1AzWmsEXg0JqScNq1Vduau1Jy+lD+9Bf03Ippsc2GFXWlje07g1pkzXlttTd3m0yfG9ObXJGPVnbz5ypTdaWy90mw3WIaC5tupy6N3WbCGkfaA5tcjY9Se/FzaVNDa27XG2y9V7sDG1yRj1pTe7F1ta92WbKHjBggPgYIGOiY8eO+OCDD/DCCy/U2n7hwoV4/vnna5VnZGSgtLRUfPfy8kJAQIAwNkpKSozbUKpyyi6Yk5MjRlOkPhw0LYsShUitvqCgIHh4eIhjk6FEBg8pMSwsDC4uLsIvpKSi0rg9KU2j0SErK8tYRsokg4p+j37XgKurK0JDQ0X9DEYR4e7ujuDgYDFqU1RUZCy3R5ukJ2pISIixTVLCw8NF2x2hTb6+vuIvtUnaQZy5Tc6mp9zcXFEfujg2lzY5k57ovKd20PbNpU3OpCe69tNxaXvqA82hTc6mJ+oDhnsxTZFuDm1yNj3RMQhqE9WtObTJmfSUm5tb415cX5voZX9DUOnMvVJpIkiI1KgffvgB11xzjbF89uzZovG//vqrVceZMmWKUMA333xj1QgFTZUi5ZFQ7WWx0vbUPjoBSIGG8uJyDTrP/1tsf2TBOHi5ubAVbqc3C0RFRYU4N6QXMWd8s9DQusvZJvpN6nvUBwxlzt4mZ9MT/aU+QDcJw7Kzt+ly6t7UbaJtqQ+4ubnVuAY5c5ucTU/SezE96DWHNjW07nK1ydZ7sTO0yZn0pLVwL7ZUd3r+JuOCDHHDc7LDj1BQ43r16oV169YZDQpqIC3fd999Vh2DLL6DBw9iwoQJZtfTjdRwMzVVluGNkakwTbFUbrq/aTlZjY39m/Yur69N1pQ7UpvM6b6uujtDm2ytu6XypqijaR+ob3tr626pnPVUWwb0ECWVz+XKjPVk27lnKaw5XyOa7tyTXof4GiHPuWfrvZj1BLvfi23tTw4f5YlCxn700Uf4/PPPcfToUdx9991iKIeiPhGzZs3CU089Zdx+wYIF+Ouvv3DmzBkRZvbGG28UYWNvu+02OBJkGKWlpXGUJ9aBYuE+ID+sA5a/0uE+ID+sA2XIX3YfimnTpok5aHPnzkVqaiq6d++O1atXGx21k5OTa1hLNFWJwszStjQkQyMcW7ZsESFnHQ3TISyGdaA0uA/ID+uA5a90uA/ID+ug+ctfdoOCoOlNlqY4bdiwocbym2++KT4MwzAMwzAMw8iP7FOeGIZhGIZhGIZxXtigsBPkGEPhw8w5yDBNA+tAXlj+8sM6YPkrHe4D8sM6UIb82aCwE6Q4iq7CBoV8sA7kheUvP6wDlr/S4T4gP6wDZcifDQo7Qd70hqQ6jDywDuSF5S8/rAOWv9LhPiA/rANlyJ8NCoZhGIZhGIZhGgwbFAzDMAzDMAzDNBg2KBiGYRiGYRiGaTBsUNgJSsYXHh7e4BTmDOvA2eE+ID+sA5a/0uE+ID+sA2XIn5927ZiVsLKykrNDygjrQF5Y/vLDOmD5Kx3uA/LDOlCG/NmgsBOkuKysLDYoZIR1IC8sf/lhHbD8lQ73AflhHShD/mxQMAzDMAzDMAzTYNigYBiGYRiGYRimwbBBYUc4S7b8sA5Y/kqH+wDLX+lwH5Af1kHzl7+r3X9BoZA3fUREhNzVUDSsA5a/0uE+wPJXOtwH5Id1oAz58wiFnSDnl7KyMnbKlhHWgbyw/OWHdcDyVzrcB+SHdaAM+bNBYSdIcTk5OWxQyAjrQF5Y/vLDOmD5Kx3uA/LDOlCG/NmgYBiGYRiGYRimwbBBwTAMwzAMwzBMg2GDwo64urLPu9ywDlj+Sof7AMtf6XAfkB/WQfOXPz/x2tGrPjQ01F6HZ1gHDg/3AflhHbD8lQ73AflhHShD/jxCYSfI+aW4uJidsmWEdSAvLH/5YR2w/JUO9wH5YR0oQ/48QmEnSHH5+fnw9PSskVDE290V5xZNtNfPMlbogGkaWP7ywzpg+Ssd7gPywzpQhvx5hIJhGIZhGIZhmAbDBgXDMAzDMAzDMA2GDQo7QcNK7u7uPNVGRlgH8sLylx/WActf6XAfkB/WgTLkr9LZ20vDwaB5ZAEBAcjLy4O/v7/c1WEYhmEYhmEYp35O5hEKO0F2WkFBAUd5khHWgbyw/OWHdcDyVzrcB+SHdaAM+bNBYSdIcUVFRWxQyAjrQF5Y/vLDOmD5Kx3uA/LDOlCG/NmgYBiGYRiGYRimwbBBwTAMwzAMwzBMg2GDwk6QN72XlxdHeZIR1oG8sPzlh3XA8lc63Afkh3WgDPlzlCeGYRiGYRiGYcBRnhwMcn6hkFsKi8rrULAOWP5Kh/sAy1/pcB+QH9aBMuTPU57sBCmupKSEDQoZYR3IC8tfflgHLH+lw31AflgHypA/GxQMwzAMwzAMwzQYVygMg4VGc8TsiVarFYlEPD09oVaz3SYHrAN5YfnLD+uA5a90uA/ID+vAueRveD62dURDcQYFCZVo2bKl3FVhGIZhGIZhGId8Xg4ICLB6e8VFeSJL7dKlS/Dz87NrCC2y8MhoOX/+PPz9/e32OwzrwFHhPiA/rAOWv9LhPiA/rAPnkj+ZBWRMREdH2zTDRnEjFCScFi1aNNnvkfLYoJAX1gHLX+lwH2D5Kx3uA/LDOnAe+dsyMmGAJ/czDMMwDMMwDNNg2KBgGIZhGIZhGKbBsEFhJzw8PDBv3jzxl5EH1oG8sPzlh3XA8lc63Afkh3WgDPkrzimbYRiGYRiGYZjGg0coGIZhGIZhGIZpMGxQMAzDMAzDMAzTYNigYBiGYRiGYRimwbBBYQNLlixBXFycSF/er18/7Nixo87tc3Nzce+99yIqKko4w7Rr1w5//PGHcf38+fNFcj3pp0OHDg3XZjPHFvkPHz68lmzpM3HiROM25D40d+5coR8vLy+MHj0aJ0+ebKLWOCeNrYM5c+bUWj9+/Pgmak3zvwa99dZbaN++vTi/KbHRQw89hNLS0ss6ptJpbB3wfcB+8q+oqMCCBQvQpk0bsX23bt2wevXqy9ap0mlsHXAfsJ6NGzdi0qRJIukc3S9/+eWXevfZsGEDevbsKZ5D27Zti88++8w+fYCcspn6+fbbb3Xu7u66Tz75RHf48GHd7bffrgsMDNSlpaWZ3b6srEzXu3dv3YQJE3SbN2/WnT17Vrdhwwbdvn37jNvMmzdP16lTJ11KSorxk5GRwepoBPlnZWXVkOuhQ4d0Li4uuk8//dS4zaJFi3QBAQG6X375Rbd//37dVVddpYuPj9eVlJSwDppIB7Nnz9aNHz++xnbZ2dks/0aQ//Lly3UeHh7iL11/1qxZo4uKitI99NBDDT6m0rGHDvg+YD/5P/7447ro6GjdqlWrdKdPn9YtXbpU5+npqduzZ0+Dj6l07KED7gPW88cff+ieeeYZ3U8//UQBlXQ///xzndufOXNG5+3trXv44Yd1R44c0b3zzjviPrx69epG7wNsUFhJ3759dffee69xubKyUnSShQsXmt3+vffe07Vu3VpXXl5u8ZjUibp162aTwpSKrfI35c0339T5+fnpCgsLxbJWq9VFRkbqXnvtNeM2ubm54ub/zTff2KEFzk9j68BgUFx99dV2qa/S5U/bjhw5skYZ3VQGDRrU4GMqHXvogO8D9pM/GW/vvvtujbJrr71WN3PmzAYfU+nYQwfcBxqGNQYFGXT04lrKtGnTdOPGjWv0PsBTnqygvLwcu3fvFlNiDKjVarG8detWs/v89ttvGDBggJjyFBERgc6dO+Pll19GZWVlje1oig0NXbVu3RozZ85EcnKy7cNMzZyGyN+Ujz/+GNOnT4ePj49YPnv2LFJTU2sck1LN01CftcdUEvbQgXQ4Njw8XEwLufvuu5GVldXo9Vei/AcOHCj2MQxdnzlzRky5nDBhQoOPqWTsoQMDfB+wj/zLysrEFA4pNPVs8+bNDT6mkrGHDgxwH7APpBepvohx48YZ9dWYfYANCivIzMwUhgAZBlJomR5KzUE3jh9++EHsRzeQ5557Dm+88QZefPFF4zb08Epz2Wg+4XvvvScecocMGYKCggKblNjcaYj8pdDN/NChQ7jtttuMZYb9GnpMpWEPHRDkL/HFF19g3bp1eOWVV/Dvv//iiiuuqGV4K52GyH/GjBli7vLgwYPh5uYm5jCTX8vTTz/d4GMqGXvogOD7gP3kTw9OixcvFg+rWq0Wf//9N3766SekpKQ0+JhKxh46ILgP2A/Sizl95efno6SkpFH7ABsUdoI6Dr11/fDDD9GrVy9MmzYNzzzzDN5//33jNvTgNGXKFHTt2lV0OjI8yJH7u+++s1e1FAm9Ge/SpQv69u0rd1UUiyUd0IjFVVddJdZdc801+P3337Fz504xasFcHiRDGhVdunQp9uzZI27iq1atwgsvvMCidSAd8H3Afrz99ttISEgQwU7c3d1x33334eabbxZvYBnH0QH3geYB9yorCA0NhYuLC9LS0mqU03JkZKTZfShyEEV1ov0MdOzYUVh8NMRkjsDAQLHPqVOnbNNiM6ch8jdQVFSEb7/9FrfeemuNcsN+DTmmErGHDsxBU//ot7gPXL78aVT0pptuEqNCZLBNnjxZPNwuXLhQvPC4HJ0qEXvowBx8H2g8+YeFhYkoOHQNSkpKwrFjx+Dr6yuuMw09ppKxhw7MwX2g8SC9mNOXv7+/mHrWmH2ADQorIKuaRhloWoYBuhnQMvlJmGPQoEHioUh60zhx4oQwNOh45igsLMTp06fFNszlyd/A999/L+Zw3njjjTXK4+PjRWeRHpOGALdv317vMZWIPXRgjgsXLggfCu4Dly//4uLiWm9iDS84yJ/vcnSqROyhA3PwfaDx5G+A5vDHxMRAo9Hgxx9/xNVXX33Zx1Qi9tCBObgPNB6kF6m+CJp2ZtBXo/YBm1y4FQyF1aIIQJ999pkIvXXHHXeIsFqpqali/U033aR78sknjdsnJyeLiDb33Xef7vjx47rff/9dFx4ernvxxReN2zzyyCMilCyFE/zvv/90o0eP1oWGhurS09NlaWNzkr+BwYMHi4gG5qCwsXSMX3/9VXfgwAERbYjDxjadDgoKCnSPPvqobuvWraIPrF27VtezZ09dQkKCrrS01IazQxnYKn+KnELXIIpaRqED//rrL12bNm10U6dOtfqYjP11wPcB+/WBbdu26X788UcRrnTjxo0i4hZd43NycrgPOJAOuA9YD9039+7dKz70CL948WLxPSkpSawn2ZMOTMPGPvbYY7qjR4/qlixZYjZsbGPcB9igsAGK39uqVSsRr5fCbFFHMTBs2DARAlPKli1bdP369ROKohCyL730kk6j0RjX00MWhVSj48XExIjlU6dO2aRAJWGr/I8dOyY6HN3EzUGhY5977jldRESE0NGoUaOE8cc0jQ6Ki4t1Y8eO1YWFhenc3Nx0sbGxIv41P8w2jvwrKip08+fPFw+wFPe9ZcuWunvuuafGjby+YzL21wHfB+wnf3ph17FjR3F9DwkJEQ9aFy9etOmYjP11wH3Aev755x9xTzX9GGROf0kHpvt0795d6IueRaW5oBqzD6jov8YZWGEYhmEYhmEYRmmwDwXDMAzDMAzDMA2GDQqGYRiGYRiG+f/2zgTYxvKP4499J9krg4hIqEhkqRSFRqgkRZL2lBItIkv7plQTZUuUCk1kyRRaFJOEElKoJCQtZCvPfz6/mffM+5577r3nnn/de4zvZ+ZwznnfZ/s9z5n5re8VKSODQgghhBBCCJEyMiiEEEIIIYQQKSODQgghhBBCCJEyMiiEEEIIIYQQKSODQgghhBBCCJEyMiiEEEIIIYQQKSODQghxWJAvXz731ltv/adjnHXWWe62225zuclVV13lLrroIpfXTJw40R111FEuHVi0aJHt92+//ebSmU2bNtk8v/jii8Nq3kII8W8jg0IIcUQozIcrgZIavIoVK+ZOOukkN3bsWJdO5LYyXb169ZhMChQo4I455hjXp08ft2vXLpdXNG/e3G3dutWVKVMmV8b75JNPbO0dOnTIlfGEECIzZFAIIcRhwLp160xZXbNmjbvuuuvcDTfc4N577z13JDN8+HCTyffff++mTJniPvjgA9evX788m0/hwoVd5cqVzcjJDcaNG+duueUWW/dPP/3k8pIDBw7k6fhCiLxFBoUQIlchrQilb+DAge7oo482Bez++++P3PPNN9+4Vq1auaJFi7p69eq5BQsWZOjnhx9+cJdeeqml6dBPp06dLAUF1q5d64oXL+6mTp0au//111837z4KebLs37/fDRgwwB177LGuRIkSrmnTpuaJhz/++MP6mzt3bqTNzJkzXalSpdxff/2V7TxzQsWKFU1WNWrUMPnx/+effx7x2I8aNSrSplGjRhHZEj3AGKlUqZLJtn79+m727NkJx9uxY4dr3Lix69y5s8nh0KFD7qGHHrJxWXfDhg3dm2++afeynrPPPtvely1b1hRqIlOQVbuAOXPmuNq1a9t1+klWPsgZmbA/tOvVq1dEJjt37nTdu3e365yHk08+2b366quRPpgL3zN2uXLl3Lnnnuv27NkTu/7SSy+5unXrmrxOPPFE9/zzzycdpQnSyObPn299lCxZ0p1//vlmBIXJyRgBu3fvdtOmTTPDkggFY8Uza9Ys16RJE+u3fPnytpcB7OmgQYNc1apVXZEiRVytWrXMQAnPOwzphmFDiXPF+WLu7C1jwLx581yLFi2sPfLs2LGj+/bbbyN9/fjjj7Yv/B74XXHOli5davueP39+99lnn0Xu51xXq1bNzpIQIj2RQSGEyHUmTZpkigRKxKOPPmqe5sBoQGno0qWLeXu5/sILL5jiE+bgwYOuXbt2plB++OGH7uOPP44pa3hKUcoef/xxd+ONN5r3GgXm+uuvd4888ogZKMly8803W1rJa6+95latWuUuueQSGwODp3Tp0qYshY0WwFNOihcKbHbzTAXvvSltrAsDJ1mQ6wUXXGBzeOWVV8ywevjhhy1lJh6MoJYtW5rBgcKNwolR8PLLL9t+fPXVV65///7uiiuucIsXLzaldPr06ZFIytNPP22fs2oXjMV+X3jhhVaLcM0117i77rorx3LZsmWLKdBhmezbt8+ddtpp7p133nFffvmlu/baa92VV17pli1bZteZJ4rt1Vdf7b7++mszCJgLMg72csiQIe6BBx6w6w8++KC777777PwmC4YlZ3Hy5MkWSWDfMFIDUh0DA5lzXqdOHZPn+PHjY/MG1owB0b59e7dixQqLZp1++umx6z179jTj6plnnrFxx4wZY2czJ2zYsMH2fcaMGbE6Eoyx22+/3YwCxsRAYB6BMYAh1Lp1a9uvt99+261cudKcC1zHKMagmzBhQmQcPmOg0pcQIk3xQgjxH9KrVy/fqVOn2OfWrVv7Fi1aRO5p0qSJHzRokL2fP3++L1iwoN+yZUvs+ty5c9GU/MyZM+3z5MmTfZ06dfyhQ4di9+zfv98XK1bM2gd06NDBt2zZ0rdp08a3bds2cn8imNutt95q7zdv3uwLFCgQmQfQ1913323vmU/JkiX9nj177PPvv//uixYtavNNdp7x8oln4cKFtvYSJUrYC9nkz5/fjxw5MnJftWrV/FNPPRX5rmHDhn7o0KExudJu3bp1CceZMGGCL1OmjF+7dq2vWrWq79evX2ze+/bt88WLF/dLliyJtOnTp4/v3r17ZJ67du2KXU+mHbKsV69e5DpnIb6veFhv4cKFTSbInPubNm2aZZvgTNxxxx32fvny5dZu06ZNCe+tWbOmnzp1auS7ESNG+GbNmtn7jRs3WvsVK1YklAEy5fOGDRti7Z977jlfqVKlpMfIjObNm/tRo0bZ+4MHD/ry5cvb+AG079GjR8K2nAHmtWDBgizPQhjOelhl4FwVKlTIb9++Pct57tixw9qtXr3aPo8ZM8aXKlXK79y5M+H906ZN82XLlrWzE+xRvnz5TNZCiPSlYF4bNEKII48GDRpEPlepUsVt377d3uMtxeNNkW1As2bNIvfj1cQ7iuc/DB7pcHoFXltSafBs4h0PUjaIFuCtD8A726NHj0hfq1evdv/884+1D0OqCKkcgPe3UKFC5mm97LLLzFtL5AIva07mmQzMmX4YHw870RNSRkh5SQY8yMcdd1yG9YTZu3evRSYuv/zySPoUa8DTft5550XuJ8pyyimnZNpfMu3Y7/hIS/x+Z8add95pnms880Q67rnnHkv/IRJA5IX9w+OPNx+POOMiP6JHQPpVmzZtLOWJSFLbtm3dxRdfbGlbeNrZIwq9+/btGxvz77//zlHRNWPVrFkz4VlPdQyiQJwB0uugYMGCrlu3bpayREphsN/hPsNwDfkQKfh/IA2pQoUKke+I3hFxIbr4yy+/xCITRGaIeDE2e8/ZTQTRvZtuusnWxm+K9CvS2YheCCHSFxkUQohcByU8DIp+TvKjSZsglYV0kXjCCg4KPUobBgXpLShzQM52kKIB1BQkGgOla/ny5RnSgoLUENKyUEBJe0L54X8UOxS8nMwzGchTD/LaecoTChtpMoFBwRrDKS9AylUANQLZQWoTxhB1FSjr1B4E6wjSaILvwm0yI9V2yUJdALn/cMIJJ5gRhDGycOFCW8djjz1mqVd8j9FAmh2PBQ7SzdhXUu2WLFni3n33XTd69Gh37733mmwDo+PFF1/MYPAkShPLyVkP9imQT07HwHDA6Agb3fSJTJ999lkzRrLa7+zOQnZnKQB5xkPqGoYGa2J+/K4xJAKZZzc2vynSsUhzIv2M31SQPieESF9kUAgh0gqKU/E2hw2ATz/9NHLPqaeeagWpFCoTEUjEr7/+at5rFET6IgJBwS4KDa9AEc0MvKh4uPEm47XPDPrFA08E5P3333cjR47M0TxTBYWTiELYQAkX+1I0vnHjxkhUiFqS9evXZxqlQJEk158IBV5hagpQCqk7QVnFy5yZVxtFEJBZQDLt2G8iPGHi9ztZAiU8kAv1IhTBU2MAKLesP1xHg4J/5pln2gvPOsow3nHqAFj7d999lyF69W+BIZvTMTAkqEl54oknLKIS792nLoJ6IfabGobevXtn6APjCllQxxJE08Jwlv78808zxgOjIWyAZwZF8ERPMCaC38xHH30UuYd5UcjN7zOzKAV1NBghFKezXgwLIUR6owonIURagYKDwssTe4gwkOqDURAG5QvvNMoi11GcUX55+hFKM6BUkTo1ePBg9+STT5qiGy6GzQ7mwDh4Syk6ZQzSTCgyxuMewNOoeNIQ9xJFCHuak5lnsmDY/Pzzz27z5s3ujTfeMMWffgPOOecc+45xSNdCfmEvNwo9c+3atat55ZkLT6iiwDsMbYiokA5En4xJqhWyo6CaYmHSdDDO8OgHxcMo4ijnRDd4QhTe92TasU+kyRARQRnFI53oiUWJQOllfhhS7A19oAzz9yCCqEUQgSC1iidcbdu2LdaeSAQpURQQY/Swz8wdIweGDRtm+03hMoYIcsVzznn6t8jpGMiXv7VBmhRKd/jF3gZPaho6dKgZF/zP2umXhxIA6UOcD4rReXpTcC5JDQPOMBEaUsjYs2T3hFQx0gH5Gymku2FgY5iFoQie3wvGDwYfxhSpgjz8IAD5n3HGGfYwBu5PJromhMhj8rqIQwhx5BVlB4XPAVznvnDRKIXbFN3Wrl3bz5s3L1KUDVu3bvU9e/a0YtQiRYr4448/3vft29cKoydNmmTFuuvXr4/dv3TpUisinTNnTqZzjZ/bgQMH/JAhQ3z16tWtbZUqVXznzp39qlWrIu0GDhxo8+PeeLKaZyL5xBMU+gYvirJr1KjhBwwY4Hfv3h27j/66devmS5cubUXVEydOjBRlA4WwvXv39uXKlbNC5vr16/vZs2cnLMSl0LdLly6+bt26ftu2bVagTREwRebIokKFCr5du3Z+8eLFsTbDhw/3lStXtiLaYD+TaTdr1ixfq1Ytkw9F9OPHj0+qKDssF/pt3759rEA6WC+ypXC+YsWKfvDgwbYXgbzXrFljc6EtY3PWRo8eHRlnypQpvlGjRnYWKRZu1aqVnzFjRtJF2dkVN2c3RjwdO3a0dSaCM07fK1eutM/Tp0+P9cv5Yz8D9u7d6/v3729nmuvIH7mH58l3PECAMceOHZuhKJvzFQ+F3pwZ5NmgQQO/aNGiDL9diuC7du1qZ5Wi/caNG9vcw4wbN87aLVu2LOFahRDpRT7+yWujRgghhBAiYMSIERaJ43HNQoj0RylPQgghhEgLSJXjb4ZQXM5fARdCHB7IoBBCCCFEWsDjkHkyGo+/pcZDCHF4oJQnIYQQQgghRMooQiGEEEIIIYRIGRkUQgghhBBCiJSRQSGEEEIIIYRIGRkUQgghhBBCiJSRQSGEEEIIIYRIGRkUQgghhBBCiJSRQSGEEEIIIYRIGRkUQgghhBBCiJSRQSGEEEIIIYRwqfI/l/mqeGWhOdAAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plot_perfect_context(\"Sector\", num_bins=10, min_count=10)\n",
    "fig.savefig('../../results/plots/perfect_context_sector.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3af2057d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "594aafb5",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/dataset/wiki_data_construction.py <==
"""
Wikipedia Dataset Construction Pipeline

A modular, configurable pipeline for extracting company data from
Wikipedia stock index pages, enriching with metadata, and normalizing
via LLM APIs.

Usage:
    uv run python dataset/wiki_data_construction.py --refresh-all
    uv run python dataset/wiki_data_construction.py --extract-only
    uv run python dataset/wiki_data_construction.py --verbose
"""

import argparse
import json
import logging
import os
import re
import warnings
from abc import ABC, abstractmethod
from dataclasses import dataclass, field
from functools import cache
from pathlib import Path
from typing import Any, Dict, List, Optional, Set, Tuple
from urllib.parse import unquote, urljoin

import backoff
import pandas as pd
import requests
import wikipedia
import tomli as tomllib
from bs4 import BeautifulSoup
from httpx import Client, Timeout
from joblib import Memory
from openai import OpenAI
from tqdm import tqdm
from wikipedia import PageError
from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter


# =============================================================================
# CONFIGURATION DATA STRUCTURES
# =============================================================================
@dataclass
class NetworkConfig:
    """Network settings for HTTP requests"""
    proxy_http: str
    proxy_https: str
    timeout: int
    max_retries: int
    user_agent: str
    verify_ssl: bool = True


@dataclass
class LLMAuthConfig:
    """LLM authentication configuration"""
    username: str
    password: str
    ca_bundle: str


@dataclass
class LLMConfig:
    """LLM API configuration"""
    enabled: bool
    base_url: str
    model: str
    temperature: float
    seed: int
    max_retries: int
    auth: LLMAuthConfig


@dataclass
class PathConfig:
    """File path configuration"""
    output_dir: str
    raw_dir: str
    metadata_dir: str
    cache_dir: str
    final_output: str


@dataclass
class IndexConfig:
    """Configuration for a single stock index"""
    name: str
    url: Optional[str] = None
    urls: Optional[List[str]] = None
    strategy: str = "table"
    header_keywords: List[str] = field(default_factory=list)
    company_column_keywords: List[str] = field(default_factory=list)
    marker_text: Optional[str] = None
    table_id: Optional[str] = None
    table_header_tag: str = "th"


@dataclass
class Config:
    """Main configuration object"""
    network: NetworkConfig
    llm: LLMConfig
    paths: PathConfig
    indices: Dict[str, IndexConfig]


# =============================================================================
# CONFIGURATION LOADING
# =============================================================================
def load_config(config_path: str = "config.toml") -> Config:
    """Load configuration from TOML file with environment variable support"""

    with open(config_path, "rb") as f:
        data = tomllib.load(f)

    # Helper to substitute environment variables
    def subst_env(value: Any) -> Any:
        if isinstance(value, str) and value.startswith("${") and value.endswith("}"):
            env_var = value[2:-1]
            return os.getenv(env_var, value)
        return value

    # Network config
    network_data = data["network"]
    network = NetworkConfig(
        proxy_http=subst_env(network_data["proxy_http"]),
        proxy_https=subst_env(network_data["proxy_https"]),
        timeout=network_data["timeout"],
        max_retries=network_data["max_retries"],
        user_agent=network_data["user_agent"],
        verify_ssl=network_data.get("verify_ssl", True),
    )

    # LLM config
    llm_data = data["llm"]
    llm_auth_data = llm_data["auth"]

    # Get credentials from env vars or config
    username = os.getenv(
        llm_auth_data.get("username_env", "BLOOMBERG_USER"),
        llm_auth_data.get("username", "")
    )
    password = os.getenv(
        llm_auth_data.get("password_env", "BLOOMBERG_PASS"),
        llm_auth_data.get("password", "")
    )

    llm_auth = LLMAuthConfig(
        username=username,
        password=password,
        ca_bundle=llm_auth_data["ca_bundle"],
    )

    llm = LLMConfig(
        enabled=llm_data["enabled"],
        base_url=subst_env(llm_data["base_url"]),
        model=llm_data["model"],
        temperature=llm_data["temperature"],
        seed=llm_data["seed"],
        max_retries=llm_data["max_retries"],
        auth=llm_auth,
    )

    # Path config
    paths_data = data["paths"]
    paths = PathConfig(
        output_dir=paths_data["output_dir"],
        raw_dir=paths_data["raw_dir"],
        metadata_dir=paths_data["metadata_dir"],
        cache_dir=paths_data["cache_dir"],
        final_output=paths_data["final_output"],
    )

    # Create directories if they don't exist
    for dir_path in [paths.output_dir, paths.raw_dir, paths.metadata_dir, paths.cache_dir]:
        Path(dir_path).mkdir(parents=True, exist_ok=True)

    # Index configs
    indices = {}
    for key, idx_data in data.get("indices", {}).items():
        indices[key] = IndexConfig(
            name=idx_data["name"],
            url=idx_data.get("url"),
            urls=idx_data.get("urls"),
            strategy=idx_data.get("strategy", "table"),
            header_keywords=idx_data.get("header_keywords", []),
            company_column_keywords=idx_data.get("company_column_keywords", []),
            marker_text=idx_data.get("marker_text"),
            table_id=idx_data.get("table_id"),
            table_header_tag=idx_data.get("table_header_tag", "th"),
        )

    return Config(network=network, llm=llm, paths=paths, indices=indices)


# =============================================================================
# HTTP CLIENT
# =============================================================================
class HTTPClient:
    """HTTP client with proxy, retries, and error handling"""

    def __init__(self, config: NetworkConfig):
        self.config = config
        self.session = requests.Session()
        self.session.proxies = {
            "http": config.proxy_http,
            "https": config.proxy_https,
        }
        self.session.headers.update({"User-Agent": config.user_agent})

        if not config.verify_ssl:
            self.session.verify = False
            warnings.filterwarnings("ignore", message="Unverified HTTPS request")

    @backoff.on_exception(
        backoff.expo,
        (requests.exceptions.RequestException,),
        max_tries=3,
        jitter=backoff.full_jitter
    )
    def fetch(self, url: str) -> str:
        """Fetch URL and return text content"""
        logging.debug(f"Fetching {url}")
        resp = self.session.get(url, timeout=self.config.timeout)
        resp.raise_for_status()
        return resp.text

    def fetch_json(self, url: str) -> dict:
        """Fetch URL and return JSON content"""
        text = self.fetch(url)
        return json.loads(text)


# =============================================================================
# INDEX SCRAPING STRATEGIES
# =============================================================================
WIKIPEDIA_BASE = "https://en.wikipedia.org"


class ScraperStrategy(ABC):
    """Abstract base for different scraping approaches"""

    @abstractmethod
    def extract_companies(self, html: str, config: IndexConfig) -> List[Tuple[str, str]]:
        """Extract (company_name, wikipedia_url) tuples from HTML"""
        pass

    @staticmethod
    def _deduplicate(companies: List[Tuple[str, str]]) -> List[Tuple[str, str]]:
        """Deduplicate while preserving order"""
        seen = set()
        unique = []
        for name, url in companies:
            if url not in seen:
                seen.add(url)
                unique.append((name, url))
        return unique


class TableStrategy(ScraperStrategy):
    """For wikitable-based indices (most common)"""

    def extract_companies(self, html: str, config: IndexConfig) -> List[Tuple[str, str]]:
        soup = BeautifulSoup(html, "html.parser")
        companies = []

        # Find all wikitable tables
        tables = soup.find_all("table", class_="wikitable")

        # Find target table by matching header keywords
        target_table = None
        for table in tables:
            header_row = table.find("tr")
            if not header_row:
                continue

            headers = [
                th.get_text(strip=True).lower()
                for th in header_row.find_all(config.table_header_tag)
            ]

            if not headers:
                continue

            # Check if header contains required keywords
            if any(kw in h for kw in config.header_keywords for h in headers):
                target_table = table
                break

        if target_table is None:
            raise RuntimeError(f"Could not find constituents table for {config.name}")

        # Find company column index
        header_row = target_table.find("tr")
        header_cells = header_row.find_all(config.table_header_tag)
        name_col_idx = None

        for i, th in enumerate(header_cells):
            header_text = th.get_text(strip=True).lower()
            if any(kw in header_text for kw in config.company_column_keywords):
                name_col_idx = i
                break

        if name_col_idx is None:
            raise RuntimeError(f"Could not find company column in table for {config.name}")

        # Extract company links
        for row in target_table.find_all("tr")[1:]:
            cells = row.find_all("td")
            if len(cells) <= name_col_idx:
                continue

            name_cell = cells[name_col_idx]

            # Find first valid Wikipedia article link
            link_tag = None
            for a in name_cell.find_all("a", href=True):
                href = a["href"]
                # Only keep main article links: /wiki/Title with no namespace colon
                if href.startswith("/wiki/") and ":" not in href.split("/wiki/")[1]:
                    link_tag = a
                    break

            if not link_tag:
                continue

            company_name = link_tag.get_text(strip=True)
            if not company_name:
                continue

            company_url = urljoin(WIKIPEDIA_BASE, link_tag["href"])
            companies.append((company_name, company_url))

        return self._deduplicate(companies)


class ListStrategy(ScraperStrategy):
    """For list-based indices (e.g., Nikkei 225)"""

    def extract_companies(self, html: str, config: IndexConfig) -> List[Tuple[str, str]]:
        # Find marker text in HTML
        marker = config.marker_text
        idx = html.find(marker)
        if idx == -1:
            raise RuntimeError(f"Could not find marker text '{marker}' for {config.name}")

        section_html = html[idx:]
        soup = BeautifulSoup(section_html, "html.parser")

        companies = []

        # Parse list items
        for li in soup.find_all("li"):
            link_tag = None

            for a in li.find_all("a", href=True):
                href = a["href"]

                # Accept internal or external Wikipedia links
                is_wiki = href.startswith("/wiki/") or "wikipedia.org/wiki/" in href
                if not is_wiki:
                    continue

                # Skip namespace links
                path_part = href.split("/wiki/")[-1]
                if ":" in path_part:
                    continue

                link_tag = a
                break

            if not link_tag:
                continue

            name = link_tag.get_text(strip=True)
            if not name:
                continue

            full_url = urljoin(WIKIPEDIA_BASE, link_tag["href"])
            companies.append((name, full_url))

        return self._deduplicate(companies)


class IDStrategy(ScraperStrategy):
    """For ID-based tables (e.g., CSI 300, CAC 40)"""

    def extract_companies(self, html: str, config: IndexConfig) -> List[Tuple[str, str]]:
        soup = BeautifulSoup(html, "html.parser")
        companies = []

        # Find table by ID
        target_table = soup.find("table", class_="wikitable", id=config.table_id)
        if target_table is None:
            raise RuntimeError(f"Could not find table with id '{config.table_id}' for {config.name}")

        # Find company column index
        header_row = target_table.find("tr")
        header_cells = header_row.find_all("th")
        name_col_idx = None

        for i, th in enumerate(header_cells):
            header_text = th.get_text(strip=True).lower()
            if any(kw in header_text for kw in config.company_column_keywords):
                name_col_idx = i
                break

        if name_col_idx is None:
            raise RuntimeError(f"Could not find company column for {config.name}")

        # Extract company links
        for row in target_table.find_all("tr")[1:]:
            cells = row.find_all("td")
            if len(cells) <= name_col_idx:
                continue

            name_cell = cells[name_col_idx]

            link_tag = None
            for a in name_cell.find_all("a", href=True):
                href = a["href"]
                if href.startswith("/wiki/") and ":" not in href.split("/wiki/")[1]:
                    link_tag = a
                    break

            if not link_tag:
                continue

            company_name = link_tag.get_text(strip=True)
            if not company_name:
                continue

            company_url = urljoin(WIKIPEDIA_BASE, link_tag["href"])
            companies.append((company_name, company_url))

        return self._deduplicate(companies)


class IndexScraper:
    """Main scraper using configured strategy"""

    STRATEGIES = {
        "table": TableStrategy(),
        "list": ListStrategy(),
        "id": IDStrategy(),
    }

    def __init__(self, index_key: str, index_config: IndexConfig, http_client: HTTPClient):
        self.index_key = index_key
        self.config = index_config
        self.http_client = http_client
        self.strategy = self.STRATEGIES.get(index_config.strategy)

        if self.strategy is None:
            raise ValueError(f"Unknown strategy: {index_config.strategy}")

    def scrape(self) -> pd.DataFrame:
        """Scrape index and return DataFrame with [Company, Link] columns"""
        logging.info(f"Scraping {self.config.name}...")

        companies = []

        # Handle single or multiple URLs
        urls = self.config.urls if self.config.urls else [self.config.url]

        for url in urls:
            html = self.http_client.fetch(url)
            companies.extend(self.strategy.extract_companies(html, self.config))

        # Final deduplication if multiple URLs
        if len(urls) > 1:
            companies = ScraperStrategy._deduplicate(companies)

        df = pd.DataFrame(companies, columns=["Company", "Link"])
        logging.info(f"  Found {len(df)} companies")

        return df


# =============================================================================
# METADATA EXTRACTION
# =============================================================================
class MetadataExtractor:
    """Extracts infobox + summary from Wikipedia pages"""

    def __init__(self, http_client: HTTPClient, cache_dir: str):
        self.http_client = http_client
        self.cache = Memory(cache_dir, verbose=0)
        wikipedia.set_lang("en")

    def fetch_company_info(self, url: str) -> dict:
        """Extract infobox data from company Wikipedia page (cached)"""
        @self.cache.cache
        def _fetch(url: str) -> dict:
            try:
                html = self.http_client.fetch(url)
                soup = BeautifulSoup(html, "html.parser")

                infobox_data = {}

                # Extract company name from h1
                h1 = soup.find("h1")
                if h1:
                    infobox_data["Company"] = h1.get_text(strip=True)

                # Extract infobox
                infobox = soup.find("table", class_=lambda c: c and "infobox" in c.split())
                if infobox:
                    for row in infobox.find_all("tr"):
                        header = row.find("th")
                        value = row.find("td")
                        if not header or not value:
                            continue

                        key = header.get_text(" ", strip=True)
                        val = value.get_text(" ", strip=True)

                        if key and val:
                            infobox_data[key] = val

                            # Also extract links
                            links = [a["href"] for a in value.find_all("a") if "href" in a.attrs]
                            if links:
                                infobox_data[key + "_links"] = ";".join(links)

                return infobox_data

            except Exception as e:
                logging.warning(f"Failed to fetch company info from {url}: {e}")
                return {}

        return _fetch(url)

    def fetch_summary(self, url: str) -> Optional[str]:
        """Fetch Wikipedia summary using Wikipedia API (cached)"""
        @self.cache.cache
        def _fetch(url: str) -> Optional[str]:
            try:
                name = unquote(url.split("/")[-1])
                summary = wikipedia.summary(name, auto_suggest=False, redirect=True)
                return summary
            except PageError:
                return None
            except Exception as e:
                logging.warning(f"Failed to fetch summary from {url}: {e}")
                return None

        return _fetch(url)

    def batch_extract(self, companies_df: pd.DataFrame) -> pd.DataFrame:
        """Extract metadata for all companies"""
        results = []

        for row in tqdm(companies_df.itertuples(), total=len(companies_df), desc="Fetching metadata"):
            try:
                info = self.fetch_company_info(row.Link)
                summary = self.fetch_summary(row.Link)

                result = {
                    "url": row.Link,
                    "summary": summary,
                    **info,
                }
                results.append(result)

            except Exception as e:
                logging.error(f"Failed to extract metadata for {row.Company}: {e}")
                results.append({"url": row.Link, "summary": None})

        return pd.DataFrame(results)


# =============================================================================
# LLM NORMALIZATION
# =============================================================================
class BloombergLLMClient:
    """Bloomberg-specific LLM API client"""

    def __init__(self, config: LLMConfig, cache_dir: str):
        self.config = config
        self.cache = Memory(cache_dir, verbose=0)

        # Set up SSL certificates
        os.environ["REQUESTS_CA_BUNDLE"] = config.auth.ca_bundle
        os.environ["SSL_CERT_FILE"] = config.auth.ca_bundle

        # Create OpenAI client with Bloomberg authentication
        self.client = OpenAI(
            http_client=Client(
                auth=HTTPXAdapter(
                    auth_client=AuthClient(
                        role_account_username=config.auth.username,
                        role_account_password=config.auth.password,
                    )
                ),
                timeout=Timeout(240),
            ),
            base_url=config.base_url,
            api_key=True,
            max_retries=0,
        )

    def call(self, system_prompt: str, user_prompt: str) -> dict:
        """Make LLM API call (cached with retry logic)"""

        @self.cache.cache
        @backoff.on_exception(
            backoff.expo,
            Exception,
            max_tries=self.config.max_retries,
            jitter=backoff.full_jitter
        )
        def _call(sys_p: str, p: str) -> str:
            response = self.client.chat.completions.create(
                model=self.config.model,
                messages=[
                    {"role": "system", "content": sys_p},
                    {"role": "user", "content": p},
                ],
                temperature=self.config.temperature,
                seed=self.config.seed,
                response_format={"type": "json_object"}
            )
            return response.choices[0].message.content

        result = _call(system_prompt, user_prompt)
        return json.loads(result)


class FieldNormalizer:
    """Orchestrates field-specific normalization"""

    def __init__(self, llm_client: BloombergLLMClient):
        self.llm = llm_client

    def normalize_headquarters(self, df: pd.DataFrame) -> pd.Series:
        """Extract structured location data from headquarters text"""
        prompt = (
            "Extract the city and country (Full Name) as a list of json objects. "
            "Leave any unknown field blank. Response should follow "
            '{ "locations": [{"city": "Sydney", "country": "Australia"}]}'
        )

        responses = []
        for hq in tqdm(df["Headquarters"], desc="Normalizing headquarters"):
            if hq is not None:
                try:
                    responses.append(self.llm.call(prompt, hq))
                except Exception as e:
                    logging.warning(f"Failed to normalize HQ '{hq}': {e}")
                    responses.append(None)
            else:
                responses.append(None)

        def check_data(loc):
            ct = "city" in loc and loc["city"] and loc["city"].strip()
            cn = "country" in loc and loc["country"] and loc["country"].strip()
            return ct and cn

        hqs = []
        for r in responses:
            if r:
                locations = r.get("locations", [])
                valid_locs = [
                    f'{loc.get("city")}, {loc.get("country")}'
                    for loc in locations if check_data(loc)
                ]
                hq_str = "; ".join(sorted(valid_locs))
                hqs.append(hq_str if hq_str.strip() else None)
            else:
                hqs.append(None)

        return pd.Series(hqs)

    def normalize_founding_year(self, df: pd.DataFrame) -> pd.Series:
        """Extract founding year from text"""
        prompt = (
            "Extract the founding year from this unstructured input text about "
            'the founding year of a company. Respond with a json object such as {"founding": "1998"}'
        )

        responses = []
        for founded in tqdm(df["Founded"], desc="Normalizing founding year"):
            if founded is not None:
                try:
                    responses.append(self.llm.call(prompt, founded))
                except Exception as e:
                    logging.warning(f"Failed to normalize founding '{founded}': {e}")
                    responses.append(None)
            else:
                responses.append(None)

        years = [r.get("founding") if r else None for r in responses]
        return pd.Series(years)

    def normalize_areas_served(self, df: pd.DataFrame) -> pd.Series:
        """Normalize geographic coverage"""
        prompt = (
            "Extract all the countries, regions, cities, etc. mentioned in this unstructured "
            "input text about the areas served by a company. Convert all abbreviations to their "
            'full names. Respond with a json object such as {"areas_served": ["United Kingdom", "European Union", '
            '"Worldwide"]}'
        )

        responses = []
        for area in tqdm(df["Area served"], desc="Normalizing areas served"):
            if area is not None and isinstance(area, str):
                try:
                    responses.append(self.llm.call(prompt, area))
                except Exception as e:
                    logging.warning(f"Failed to normalize area '{area}': {e}")
                    responses.append(None)
            else:
                responses.append(None)

        areas = []
        for r in responses:
            if r:
                area_list = r.get("areas_served", [])
                valid = [a for a in area_list if a and a.strip()]
                area_str = "; ".join(sorted(valid))
                areas.append(area_str if area_str.strip() else None)
            else:
                areas.append(None)

        return pd.Series(areas)

    def normalize_industry(self, df: pd.DataFrame) -> pd.Series:
        """Extract and normalize industry classifications"""
        prompt = (
            "Look at the unstructured industries mentioned in the following text and extract "
            "a list of all the industries for this company. "
            'Respond with a json object such as {"industries": ["Construction", "Financial Services"]}'
        )

        responses = []
        for industry in tqdm(df["Industry"], desc="Normalizing industries"):
            if industry is not None:
                try:
                    responses.append(self.llm.call(prompt, industry.lower().strip()))
                except Exception as e:
                    logging.warning(f"Failed to normalize industry '{industry}': {e}")
                    responses.append(None)
            else:
                responses.append(None)

        industries = []
        for r in responses:
            if r:
                ind_list = r.get("industries", [])
                valid = [i for i in ind_list if i and i.strip()]
                ind_str = "; ".join(sorted(valid))
                industries.append(ind_str if ind_str.strip() else None)
            else:
                industries.append(None)

        return pd.Series(industries)

    def normalize_products(self, df: pd.DataFrame) -> pd.Series:
        """Structure product information"""
        prompt = (
            "Reformat the following unstructured text about products to a clean list. "
            'Respond with a json object such as {"products": ["Milk", "Dairy Products"]}'
        )

        responses = []
        for products in tqdm(df["Products"], desc="Normalizing products"):
            if products is not None:
                try:
                    responses.append(self.llm.call(prompt, products))
                except Exception as e:
                    logging.warning(f"Failed to normalize products '{products}': {e}")
                    responses.append(None)
            else:
                responses.append(None)

        product_list = []
        for r in responses:
            if r:
                prods = r.get("products", [])
                valid = [p for p in prods if p and p.strip()]
                prod_str = "; ".join(sorted(valid))
                product_list.append(prod_str if prod_str.strip() else None)
            else:
                product_list.append(None)

        return pd.Series(product_list)


# =============================================================================
# INDUSTRY VALIDATION
# =============================================================================
class IndustryValidator:
    """Validates industry names via Wikipedia lookups"""

    def __init__(self, http_client: HTTPClient):
        self.http_client = http_client
        self.base_url = "https://en.wikipedia.org/wiki/{}"

        # Manual overrides
        self.manual_overrides = {
            "Photovoltaics": "Photovoltaics",
            "Finance": "Financial Services",
        }

    @cache
    def validate_industry(self, industry: str) -> Optional[str]:
        """Validate industry name via Wikipedia, trying multiple patterns"""

        # Check manual overrides first
        if industry in self.manual_overrides:
            return self.manual_overrides[industry]

        # Try multiple URL patterns
        patterns = [
            f"{industry}_industry",
            f"{industry[:-1]}_industry" if industry.endswith("s") else None,
            industry,
            industry[:-1] if industry.endswith("s") else None,
        ]

        for pattern in patterns:
            if pattern is None:
                continue

            try:
                url = self.base_url.format(pattern)
                html = self.http_client.fetch(url)
                soup = BeautifulSoup(html, "html.parser")

                title_tag = soup.find("title")
                if title_tag:
                    title = title_tag.text.replace(" - Wikipedia", "")
                    return title

            except Exception:
                continue

        return None

    def validate_all(self, industries: Set[str]) -> Dict[str, str]:
        """Validate all unique industries"""
        results = {}

        for industry in tqdm(industries, desc="Validating industries"):
            validated = self.validate_industry(industry)
            if validated:
                results[industry] = validated

        return results


# =============================================================================
# COMPANY NAME MASKING
# =============================================================================
class CompanyMasker:
    """Masks company mentions in text with [COMPANY] token"""

    MASK_TOKEN = "[COMPANY]"

    SINGLE_SUFFIXES = {
        "inc", "incorporated", "corp", "corporation", "ltd", "limited",
        "llc", "plc", "co", "company", "holdings", "holding", "group",
        "sa", "spa", "s.p.a", "ag", "gmbh", "nv", "bv", "oyj", "kk",
        "pte", "pvt", "lp", "llp", "ab", "as", "kg", "sarl", "s.r.l",
        "srl", "sas", "kft", ".com"
    }

    PHRASE_SUFFIXES = [
        ("public", "limited", "company"),
        ("private", "limited", "company"),
        ("company", "limited"),
        ("limited", "liability", "company"),
        ("limited", "liability", "partnership"),
        ("societe", "anonyme"),
    ]

    @staticmethod
    def _normalize_space(s: str) -> str:
        return re.sub(r"\s+", " ", s).strip()

    @staticmethod
    def _tokenize_norm(name: str) -> List[str]:
        toks = [t for t in re.split(r"\s+", name.strip()) if t]
        return [t.lower().strip(".,()[]{}") for t in toks]

    def strip_legal_suffixes(self, name: str) -> str:
        """Remove trailing legal suffixes from company name"""
        original = [t for t in re.split(r"\s+", name.strip()) if t]
        norm = self._tokenize_norm(name)

        def pop_n(n: int):
            nonlocal original, norm
            original = original[:-n]
            norm = norm[:-n]

        changed = True
        while changed and norm:
            changed = False

            # Try phrase suffixes first (longest first)
            for phrase in sorted(self.PHRASE_SUFFIXES, key=len, reverse=True):
                if len(norm) >= len(phrase) and tuple(norm[-len(phrase):]) == phrase:
                    pop_n(len(phrase))
                    changed = True
                    break

            if changed:
                continue

            # Try single-token suffixes
            if norm[-1] in self.SINGLE_SUFFIXES:
                pop_n(1)
                changed = True
                continue

            # Trailing country code like (UK)
            if len(norm) >= 2 and re.fullmatch(r"[a-z]{2,3}", norm[-1]):
                pop_n(1)
                changed = True

        return " ".join(original).strip()

    @staticmethod
    def _acronym(name: str) -> Optional[str]:
        """Generate acronym from name"""
        parts = [p for p in name.split() if p]
        if len(parts) < 2:
            return None
        ac = "".join(p[0] for p in parts if p[0].isalnum())
        return ac if len(ac) >= 2 else None

    def build_aliases(self, company_name: str) -> List[str]:
        """Build list of company name variations"""
        raw = self._normalize_space(company_name)
        base = self._normalize_space(self.strip_legal_suffixes(raw))

        aliases = set()

        for n in (raw, base):
            n = self._normalize_space(n)
            if not n:
                continue
            aliases.add(n)
            aliases.add(re.sub(r"[,\.\(\)]", "", n).strip())
            aliases.add(re.sub(r"\s*&\s*", " and ", n))
            aliases.add(re.sub(r"\s+and\s+", " & ", n, flags=re.I))

        # Add acronym
        ac = self._acronym(base)
        if ac:
            aliases.add(ac)

        # Add short form (first token)
        if len(base.split()) >= 2:
            short = base.split()[0]
            if len(short) >= 4:
                aliases.add(short)

        # Filter and sort
        aliases = {a.strip() for a in aliases if len(a.strip()) >= 2}
        return sorted(aliases, key=len, reverse=True)

    def _consume_trailing_suffixes(self, text: str, end: int) -> int:
        """Extend span to include trailing legal suffixes in text"""
        i = end
        n = len(text)

        sep_re = re.compile(r"\A(?:\s+|[,\.\-–—]\s*|\s*[\(\[]\s*|\s*[\)\]]\s*)+", re.IGNORECASE)
        tok_re = re.compile(r"\A([A-Za-z][A-Za-z\.]*)\b[,\.\)]?", re.IGNORECASE)

        phrase_patterns = []
        for phrase in self.PHRASE_SUFFIXES:
            parts = [re.escape(p) for p in phrase]
            pat = r"\A" + r"(?:\s+|[,\.\-–—]\s*)+".join(parts) + r"\b"
            phrase_patterns.append(re.compile(pat, re.IGNORECASE))

        while i < n:
            rest = text[i:]

            msep = sep_re.match(rest)
            if not msep:
                break

            j = i + msep.end()
            rest2 = text[j:]

            # Try phrase suffix first
            phrase_matched = False
            for pp in phrase_patterns:
                mp = pp.match(rest2)
                if mp:
                    i = j + mp.end()
                    phrase_matched = True
                    break

            if phrase_matched:
                continue

            # Try single-token suffix
            mtok = tok_re.match(rest2)
            if not mtok:
                break

            token = mtok.group(1).lower().strip(".")
            if token not in {s.strip(".") for s in self.SINGLE_SUFFIXES}:
                break

            i = j + mtok.end()

        return i

    def mask_mentions(self, text: str, company_name: str) -> str:
        """Mask all mentions of company in text"""
        if not text:
            return text

        aliases = self.build_aliases(company_name)

        # Build patterns for each alias
        spans = []
        for alias in aliases:
            tokens = alias.split()
            escaped = [re.escape(t) for t in tokens]
            mid = r"[\s\.\,\-]+"
            pattern = r"(?<!\w)" + mid.join(escaped) + r"(?!\w)"
            pat = re.compile(pattern, flags=re.IGNORECASE)

            for m in pat.finditer(text):
                spans.append((m.start(), m.end(), alias))

        # Sort and select non-overlapping spans
        spans.sort(key=lambda x: (x[0], -(x[1] - x[0])))
        selected = []
        for s, e, alias in spans:
            if not selected or s >= selected[-1][1]:
                selected.append((s, e, alias))

        # Extend spans to consume trailing suffixes
        extended = []
        for s, e, alias in selected:
            new_e = self._consume_trailing_suffixes(text, e)
            extended.append((s, new_e, alias))

        # Re-enforce non-overlap after extension
        extended.sort(key=lambda x: (x[0], -(x[1] - x[0])))
        final_selected = []
        for s, e, alias in extended:
            if not final_selected or s >= final_selected[-1][1]:
                final_selected.append((s, e, alias))

        # Apply masking (reverse order to preserve indices)
        masked = text
        for s, e, alias in sorted(final_selected, key=lambda x: x[0], reverse=True):
            masked = masked[:s] + self.MASK_TOKEN + masked[e:]

        return masked


# =============================================================================
# PIPELINE ORCHESTRATOR
# =============================================================================
class DatasetBuilder:
    """Main pipeline orchestrator"""

    def __init__(self, config: Config):
        self.config = config
        self.http_client = HTTPClient(config.network)
        self.metadata_extractor = MetadataExtractor(
            self.http_client,
            config.paths.cache_dir
        )

        # LLM components (optional)
        if config.llm.enabled:
            try:
                self.llm_client = BloombergLLMClient(config.llm, config.paths.cache_dir)
                self.field_normalizer = FieldNormalizer(self.llm_client)
                self.industry_validator = IndustryValidator(self.http_client)
            except Exception as e:
                logging.error(f"Failed to initialize LLM components: {e}")
                self.llm_client = None
                self.field_normalizer = None
                self.industry_validator = None
        else:
            self.llm_client = None
            self.field_normalizer = None
            self.industry_validator = None

        self.company_masker = CompanyMasker()

    def extract_company_lists(self, indices: Optional[List[str]] = None) -> None:
        """Phase 1: Scrape indices and save to raw parquet files"""
        logging.info("=" * 60)
        logging.info("PHASE 1: Extracting company lists from Wikipedia indices")
        logging.info("=" * 60)

        indices_to_process = indices or list(self.config.indices.keys())

        for index_key in indices_to_process:
            if index_key not in self.config.indices:
                logging.warning(f"Unknown index: {index_key}")
                continue

            index_config = self.config.indices[index_key]
            output_path = Path(self.config.paths.raw_dir) / f"{index_key}.parquet"

            try:
                scraper = IndexScraper(index_key, index_config, self.http_client)
                df = scraper.scrape()
                df.to_parquet(output_path, index=False)
                logging.info(f"  Saved to {output_path}")

            except Exception as e:
                logging.error(f"Failed to scrape {index_key}: {e}")

    def fetch_metadata(self) -> None:
        """Phase 2: Fetch infobox + summaries for all companies"""
        logging.info("=" * 60)
        logging.info("PHASE 2: Fetching metadata from company Wikipedia pages")
        logging.info("=" * 60)

        raw_files = list(Path(self.config.paths.raw_dir).glob("*.parquet"))

        for raw_file in raw_files:
            index_key = raw_file.stem
            output_path = Path(self.config.paths.metadata_dir) / raw_file.name

            logging.info(f"Processing {index_key}...")

            try:
                df = pd.read_parquet(raw_file)
                metadata_df = self.metadata_extractor.batch_extract(df)
                metadata_df.to_parquet(output_path, index=False)
                logging.info(f"  Saved to {output_path}")

            except Exception as e:
                logging.error(f"Failed to fetch metadata for {index_key}: {e}")

    def normalize_data(self) -> pd.DataFrame:
        """Phase 3: LLM normalization + validation"""
        logging.info("=" * 60)
        logging.info("PHASE 3: Normalizing data with LLM")
        logging.info("=" * 60)

        # Load all metadata files
        metadata_files = list(Path(self.config.paths.metadata_dir).glob("*.parquet"))

        dfs = []
        for metadata_file in metadata_files:
            index_key = metadata_file.stem
            df = pd.read_parquet(metadata_file)
            df["IndexName"] = index_key
            dfs.append(df)

        # Combine into single DataFrame
        df = pd.concat(dfs, axis=0, ignore_index=True)

        # Select and clean columns
        columns = [
            "Company", "Industry", "Founded", "Headquarters", "Key people",
            "Products", "Area served", "Areas served", "summary"
        ]
        available_cols = [c for c in columns if c in df.columns]
        df = df[available_cols + ["IndexName"]]

        # Deduplicate
        df.drop_duplicates(subset=["Company", "IndexName"], inplace=True)

        # Merge Area served columns if both exist
        if "Area served" in df.columns and "Areas served" in df.columns:
            df["Area served"].where(df["Area served"].notnull(), df["Areas served"], inplace=True)
            df.drop(columns=["Areas served"], inplace=True)

        logging.info(f"Loaded {len(df)} companies from {len(metadata_files)} indices")

        # Clean key people (remove role descriptions)
        if "Key people" in df.columns:
            df["Key People"] = df["Key people"].str.split(r" \(.+?\)", regex=True).str[:-1].str.join(";")

        # LLM normalization (if enabled)
        if self.field_normalizer:
            logging.info("Starting LLM normalization...")

            # Normalize each field
            df["Industry"] = self.field_normalizer.normalize_industry(df)
            df["Products"] = self.field_normalizer.normalize_products(df)
            df["Areas Served"] = self.field_normalizer.normalize_areas_served(df)
            df["Headquarters"] = self.field_normalizer.normalize_headquarters(df)
            df["Founding Year"] = self.field_normalizer.normalize_founding_year(df)

            # Geographic normalization
            area_map = {
                "People's Republic of China": "China",
                "United States of America": "United States",
                "Republic of Ireland": "Ireland",
                "Hong Kong Special Administrative Region, China": "Hong Kong",
                "The Netherlands": "Netherlands",
                "Russian Federation": "Russia",
                "Federative Republic of Brazil": "Brazil",
                "Kingdom of Saudi Arabia": "Saudi Arabia",
                "128 countries": "Worldwide",
                "The Americas": "Americas",
                "New York metropolitan area": "New York",
            }

            df["Areas Served"] = (
                df["Areas Served"]
                .replace(area_map, regex=True)
                .str.replace(" Province", "")
                .str.replace(" Prefecture", "")
                .str.replace(" region", "")
            )

            df["Headquarters"] = df["Headquarters"].replace(area_map, regex=True)

            # Validate industries
            if self.industry_validator and "Industry" in df.columns:
                logging.info("Validating industries via Wikipedia...")
                industries = df["Industry"].dropna().str.split("; ").explode().unique()
                industry_map = self.industry_validator.validate_all(set(industries))

                # Apply mapping
                df["Industry"] = df["Industry"].apply(
                    lambda x: "; ".join([
                        industry_map.get(i, i).title() if i in industry_map else i.title()
                        for i in x.split("; ")
                    ]) if pd.notnull(x) else None
                )
        else:
            logging.warning("LLM normalization disabled - using simple extraction")
            # Fallback: simple regex extraction for founding year
            if "Founded" in df.columns:
                df["Founding Year"] = df["Founded"].str.extract(r"([12]\d{3})").iloc[:, 0]

        # Clean summaries
        if "summary" in df.columns:
            df["Summary"] = (
                df["summary"]
                .replace(r" \(.+?\)", "", regex=True)  # Remove parenthetical references
                .replace(r" \[.+?\]", "", regex=True)  # Remove bracketed references
            )

        # Mask company mentions
        logging.info("Masking company mentions in summaries...")
        annotated = []
        for row in tqdm(df.itertuples(), total=len(df), desc="Masking companies"):
            if row.Summary:
                try:
                    masked = self.company_masker.mask_mentions(row.Summary.strip(), row.Company)
                    annotated.append(masked)
                except Exception as e:
                    logging.warning(f"Failed to mask {row.Company}: {e}")
                    annotated.append(row.Summary)
            else:
                annotated.append(None)

        df["AnnotatedSummary"] = annotated

        # Select final columns
        final_columns = [
            "Company", "Summary", "AnnotatedSummary", "IndexName",
            "Industry", "Founding Year", "Headquarters", "Products",
            "Areas Served", "Key People"
        ]
        available_final = [c for c in final_columns if c in df.columns]
        df = df[available_final]

        logging.info(f"Normalization complete: {len(df)} companies")

        return df

    def build(self, incremental: bool = True) -> pd.DataFrame:
        """Full pipeline execution"""
        logging.info("Starting Wikipedia dataset construction pipeline")

        # Phase 1: Extract
        self.extract_company_lists()

        # Phase 2: Metadata
        self.fetch_metadata()

        # Phase 3: Normalize
        df = self.normalize_data()

        # Save final output
        output_path = self.config.paths.final_output
        df.to_parquet(output_path, index=False)
        logging.info(f"Final dataset saved to {output_path}")

        return df


# =============================================================================
# CLI INTERFACE
# =============================================================================
def main():
    """Main entry point"""
    parser = argparse.ArgumentParser(
        description="Wikipedia dataset construction pipeline",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="""
Examples:
  # Full refresh
  python dataset/wiki_data_construction.py --refresh-all

  # Extract only (no LLM normalization)
  python dataset/wiki_data_construction.py --extract-only

  # Normalize existing metadata
  python dataset/wiki_data_construction.py --normalize-only

  # Verbose logging
  python dataset/wiki_data_construction.py --verbose
        """
    )

    parser.add_argument(
        "--config",
        default="config.toml",
        help="Path to configuration file (default: config.toml)"
    )
    parser.add_argument(
        "--refresh-all",
        action="store_true",
        help="Full refresh (clear cache and reprocess everything)"
    )
    parser.add_argument(
        "--extract-only",
        action="store_true",
        help="Only extract company lists (skip metadata and normalization)"
    )
    parser.add_argument(
        "--normalize-only",
        action="store_true",
        help="Only run normalization (assume metadata already exists)"
    )
    parser.add_argument(
        "--indices",
        help="Comma-separated list of indices to process (e.g., sp500,nikkei)"
    )
    parser.add_argument(
        "--verbose",
        action="store_true",
        help="Enable verbose logging"
    )

    args = parser.parse_args()

    # Set up logging
    log_level = logging.DEBUG if args.verbose else logging.INFO
    logging.basicConfig(
        level=log_level,
        format="%(asctime)s [%(levelname)s] %(message)s",
        datefmt="%Y-%m-%d %H:%M:%S"
    )

    # Load configuration
    try:
        config = load_config(args.config)
        logging.info(f"Loaded configuration from {args.config}")
    except Exception as e:
        logging.error(f"Failed to load configuration: {e}")
        return 1

    # Clear cache if refresh-all
    if args.refresh_all:
        cache_path = Path(config.paths.cache_dir)
        if cache_path.exists():
            logging.info("Clearing cache...")
            import shutil
            shutil.rmtree(cache_path)
            cache_path.mkdir(parents=True, exist_ok=True)

    # Build dataset
    try:
        builder = DatasetBuilder(config)

        if args.extract_only:
            indices = args.indices.split(",") if args.indices else None
            builder.extract_company_lists(indices)
        elif args.normalize_only:
            result = builder.normalize_data()
            output_path = config.paths.final_output
            result.to_parquet(output_path, index=False)
            logging.info(f"Saved normalized dataset to {output_path}")
        else:
            result = builder.build(incremental=not args.refresh_all)

        logging.info("Dataset construction complete!")
        return 0

    except Exception as e:
        logging.error(f"Pipeline failed: {e}", exc_info=True)
        return 1


if __name__ == "__main__":
    main()


==> images/code/geobias-main/experiments/perform_atlas_quizes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e09d3786-bf5f-4bda-8c77-cb30c8c68bed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-03-03T21:08:33.435366Z",
     "iopub.status.busy": "2026-03-03T21:08:33.435223Z",
     "iopub.status.idle": "2026-03-03T21:08:34.940727Z",
     "shell.execute_reply": "2026-03-03T21:08:34.939787Z",
     "shell.execute_reply.started": "2026-03-03T21:08:33.435352Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "import warnings\n",
    "import backoff\n",
    "import tomli\n",
    "\n",
    "from joblib import Parallel, delayed\n",
    "from functools import cache\n",
    "from tqdm import tqdm\n",
    "from jinja2 import Template\n",
    "from openai import OpenAI\n",
    "from httpx import (Client, Timeout)\n",
    "from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter\n",
    "\n",
    "conf = tomli.load(open('../config.toml', 'rb'))\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd273766",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "d6e62872-d9d4-4a5d-b582-3d19b91e7a45",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ae52cba8-9e34-41c4-bb74-b563f8c70910",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-03-03T21:08:35.691730Z",
     "iopub.status.busy": "2026-03-03T21:08:35.691293Z",
     "iopub.status.idle": "2026-03-03T21:08:35.962912Z",
     "shell.execute_reply": "2026-03-03T21:08:35.962431Z",
     "shell.execute_reply.started": "2026-03-03T21:08:35.691711Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "os.environ[\"REQUESTS_CA_BUNDLE\"] = 'resources/CABundle.pem'\n",
    "os.environ[\"SSL_CERT_FILE\"] = 'resources/CABundle.pem'\n",
    "df = pd.read_csv('../dataset/data/external/world_cities.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "036a7224",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "fdcbb80f-e6e2-4897-aa29-1d9a4c9368cf",
   "metadata": {
    "tags": []
   },
   "source": [
    "## LLM Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f61c27a-42da-4dc3-a268-f0a5600ddc97",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-03-03T21:08:39.638945Z",
     "iopub.status.busy": "2026-03-03T21:08:39.638682Z",
     "iopub.status.idle": "2026-03-03T21:08:39.664704Z",
     "shell.execute_reply": "2026-03-03T21:08:39.664215Z",
     "shell.execute_reply.started": "2026-03-03T21:08:39.638927Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "client = OpenAI(\n",
    "    http_client=Client(\n",
    "        auth=HTTPXAdapter(\n",
    "            auth_client=AuthClient(\n",
    "                role_account_username=conf['llm']['auth']['username'],\n",
    "                role_account_password=conf['llm']['auth']['password'],\n",
    "            )\n",
    "        ),\n",
    "        timeout=Timeout(120),\n",
    "    ),\n",
    "    base_url='https://llm.dev.bloomberg.com/v1',\n",
    "    api_key=True,\n",
    "    max_retries=0\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1f82c164-5d8a-40ad-b979-606727b95c10",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-03-03T21:08:39.857386Z",
     "iopub.status.busy": "2026-03-03T21:08:39.857207Z",
     "iopub.status.idle": "2026-03-03T21:08:39.861701Z",
     "shell.execute_reply": "2026-03-03T21:08:39.861251Z",
     "shell.execute_reply.started": "2026-03-03T21:08:39.857371Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "system_prompt = \"\"\"You are an expert in Geography and knowledgable on the locations of large urban centers.\"\"\"\n",
    "\n",
    "@cache\n",
    "@backoff.on_exception(\n",
    "    backoff.expo,\n",
    "    Exception,\n",
    "    max_tries=10,\n",
    "    max_time=60,\n",
    "    jitter=backoff.full_jitter\n",
    ")\n",
    "def llm_call(sys_p, p, m):\n",
    "    try:\n",
    "        response = client.chat.completions.create(\n",
    "            model=m,\n",
    "            messages=[\n",
    "                {\"role\": \"system\", \"content\": sys_p},\n",
    "                {\"role\": \"user\", \"content\": p},\n",
    "            ],\n",
    "            seed=42,\n",
    "            response_format={\"type\": \"json_object\"}\n",
    "        ).choices[0].message.content\n",
    "        idx = response.rfind('{')\n",
    "        return json.loads(response[idx:])\n",
    "    except Exception:\n",
    "        return {\"latitutde\": None, \"longitude\": None}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0422c4c0-37d4-4512-a2de-fd12ea83c84b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-03-03T21:08:40.515821Z",
     "iopub.status.busy": "2026-03-03T21:08:40.515422Z",
     "iopub.status.idle": "2026-03-03T21:08:40.596225Z",
     "shell.execute_reply": "2026-03-03T21:08:40.595733Z",
     "shell.execute_reply.started": "2026-03-03T21:08:40.515802Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "query_template = Template(\"\"\"\\\n",
    "What is the latitutde and longitude of {{city}}, {{province}}, {{country}}.\n",
    "Respond using a json object with each value measured up to 6 decimal places like \\\n",
    "{ \"latitutde\": \"0.000000\", \"longitude\": \"0.000000\"}.\\\n",
    "\"\"\")\n",
    "\n",
    "questions = [\n",
    "    query_template.render(city=row.city, province=row.province, country=row.country) \n",
    "    for row in df.itertuples()\n",
    "]\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=8, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, question, 'dsp.llama-3.1-8b-instruct')\n",
    "    for question in tqdm(questions, total=len(questions), position=0)\n",
    "), index=df.index)\n",
    "resp_df.to_parquet('../results/atlas/llama8b.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=8, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, question, 'dsp.llama-3.1-70b-instruct')\n",
    "    for question in tqdm(questions, total=len(questions), position=0)\n",
    "), index=df.index)\n",
    "resp_df.to_parquet('../results/atlas/llama70b.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2471055a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/experiments/perform_company_quizes_baseline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e09d3786-bf5f-4bda-8c77-cb30c8c68bed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:07.831901Z",
     "iopub.status.busy": "2026-02-20T15:39:07.831780Z",
     "iopub.status.idle": "2026-02-20T15:39:09.102434Z",
     "shell.execute_reply": "2026-02-20T15:39:09.101842Z",
     "shell.execute_reply.started": "2026-02-20T15:39:07.831887Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "import numpy as np\n",
    "import warnings\n",
    "import backoff\n",
    "import tomli\n",
    "\n",
    "from joblib import Parallel, delayed\n",
    "from functools import cache\n",
    "from tqdm import tqdm\n",
    "from jinja2 import Template\n",
    "from openai import OpenAI\n",
    "from httpx import (Client, Timeout)\n",
    "from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter\n",
    "\n",
    "conf = tomli.load(open('../config.toml', 'rb'))\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6e62872-d9d4-4a5d-b582-3d19b91e7a45",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae52cba8-9e34-41c4-bb74-b563f8c70910",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:09.103989Z",
     "iopub.status.busy": "2026-02-20T15:39:09.103606Z",
     "iopub.status.idle": "2026-02-20T15:39:09.406706Z",
     "shell.execute_reply": "2026-02-20T15:39:09.406139Z",
     "shell.execute_reply.started": "2026-02-20T15:39:09.103971Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "os.environ[\"REQUESTS_CA_BUNDLE\"] = '../resources/CABundle.pem'\n",
    "os.environ[\"SSL_CERT_FILE\"] = '../resources/CABundle.pem'\n",
    "df = pd.read_parquet('../dataset/data/enriched.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bd8b3f7-b8da-47db-80e3-905819c84923",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "fdcbb80f-e6e2-4897-aa29-1d9a4c9368cf",
   "metadata": {
    "tags": []
   },
   "source": [
    "## LLM Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f61c27a-42da-4dc3-a268-f0a5600ddc97",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.400639Z",
     "iopub.status.busy": "2026-02-20T15:39:11.400259Z",
     "iopub.status.idle": "2026-02-20T15:39:11.428849Z",
     "shell.execute_reply": "2026-02-20T15:39:11.428322Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.400620Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "client = OpenAI(\n",
    "    http_client=Client(\n",
    "        auth=HTTPXAdapter(\n",
    "            auth_client=AuthClient(\n",
    "                role_account_username=conf['llm']['auth']['username'],\n",
    "                role_account_password=conf['llm']['auth']['password'],\n",
    "            )\n",
    "        ),\n",
    "        timeout=Timeout(120),\n",
    "    ),\n",
    "    base_url='https://llm.dev.bloomberg.com/v1',\n",
    "    api_key=True,\n",
    "    max_retries=0\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1f82c164-5d8a-40ad-b979-606727b95c10",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.759958Z",
     "iopub.status.busy": "2026-02-20T15:39:11.759595Z",
     "iopub.status.idle": "2026-02-20T15:39:11.764335Z",
     "shell.execute_reply": "2026-02-20T15:39:11.763840Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.759941Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "system_prompt = \"\"\"You are a helpful AI assistant. Answer each question factually and concisely.\"\"\"\n",
    "\n",
    "@cache\n",
    "@backoff.on_exception(\n",
    "    backoff.expo,\n",
    "    Exception,\n",
    "    max_tries=10,\n",
    "    max_time=61,\n",
    "    jitter=backoff.full_jitter\n",
    ")\n",
    "def llm_call(sys_p, p, m):\n",
    "    response = client.chat.completions.create(\n",
    "        model=m,\n",
    "        messages=[\n",
    "            {\"role\": \"system\", \"content\": sys_p},\n",
    "            {\"role\": \"user\", \"content\": p},\n",
    "        ],\n",
    "        seed=42,\n",
    "        response_format={\"type\": \"json_object\"}\n",
    "    ).choices[0].message.content\n",
    "    idx = response.rfind('{')\n",
    "    return json.loads(response[idx:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0422c4c0-37d4-4512-a2de-fd12ea83c84b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:13.212715Z",
     "iopub.status.busy": "2026-02-20T15:39:13.212347Z",
     "iopub.status.idle": "2026-02-20T15:39:13.219521Z",
     "shell.execute_reply": "2026-02-20T15:39:13.219006Z",
     "shell.execute_reply.started": "2026-02-20T15:39:13.212697Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "query_template = Template(\"\"\"{{ question }}\n",
    "{% for choice in choices %}{{ ('ABCDEFGHIJKLMNOPQRSTUVWXYZ'[loop.index0]) }}) {{ choice }}\\n{% endfor %}\n",
    "Select the most appropriate choice and respond with only one of {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[:choices | length - 1] | join(', ') }}, or {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[choices | length - 1] }} \\\n",
    "as a json object like { \"response\": \"A\" }.\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cbd2bb9-5598-48a4-bb84-bf2a5a37a093",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "17cd2483-f430-49d9-a176-316917797a89",
   "metadata": {},
   "source": [
    "## Make Questions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7416ca55-613a-484b-8fb1-80b8898d8b9c",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:16.474520Z",
     "iopub.status.busy": "2026-02-20T15:39:16.474139Z",
     "iopub.status.idle": "2026-02-20T15:39:16.488107Z",
     "shell.execute_reply": "2026-02-20T15:39:16.487590Z",
     "shell.execute_reply.started": "2026-02-20T15:39:16.474502Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "def generate_questions(\n",
    "    df, company_column, question_columns, hard_filters, \n",
    "    template, n_options=4, seed=42, label=0\n",
    "):\n",
    "    np.random.seed(seed)\n",
    "    questions = []\n",
    "    df['Founding Year Decade'] = df['Founding Year'].fillna(-10).astype(int) // 10\n",
    "    for question_column in question_columns:\n",
    "        sub_df = df.dropna(subset=[question_column, 'IndexName'])\n",
    "        for i, row in tqdm(sub_df.iterrows(), total=len(sub_df), position=0):\n",
    "            company = row[company_column]\n",
    "            col = question_column.replace('_', ' ').title()\n",
    "            distractors = sub_df[sub_df[question_column].notnull()]\n",
    "            \n",
    "            question_template_a = 'Which is the {col} for {company}?'\n",
    "            question_template_b = '\"{attr}\" is the {col} for which company?'\n",
    "            \n",
    "            if question_column == 'Sector':\n",
    "                attr = row[question_column].strip()\n",
    "                sectors = set(attr.split(';'))\n",
    "                condition = distractors.Sector.str.split(';').apply(lambda x: len(sectors.intersection(x)) == 0).fillna(False)\n",
    "                distractors = distractors[condition]\n",
    "                distractors['options'] = distractors.Sector.str.strip().str.replace(';', '; ')\n",
    "                attr = attr.replace(';', '; ')\n",
    "                \n",
    "            elif question_column == 'Founding Year':\n",
    "                attr = row[question_column].strip()\n",
    "                decade = row['Founding Year Decade']\n",
    "                distractors = distractors[(distractors['Founding Year Decade'] == decade) & (distractors['Founding Year'] != attr)]\n",
    "                distractors['options'] = distractors['Founding Year']\n",
    "                \n",
    "            elif question_column == 'Key People':\n",
    "                question_template_a = 'Who is a Key Person at {company}?'\n",
    "                question_template_b = '\"{attr}\" is a Key Person at which company?'\n",
    "                attr = np.random.choice(row[question_column].strip().split(';')).strip()\n",
    "                distractors = distractors[(distractors['IndexName'] == row['IndexName']) & (~distractors[question_column].str.contains(attr, regex=False))]\n",
    "                distractors['options'] = distractors[question_column].str.split(';').apply(np.random.choice).str.strip()\n",
    "                \n",
    "            elif question_column == 'Products':\n",
    "                question_template_a = 'Which are the {col} for {company}?'\n",
    "                question_template_b = '\"{attr}\" are the {col} for which company?'\n",
    "                attr = row[question_column].strip()\n",
    "                set_repr = set(attr.lower().strip().split(';'))\n",
    "                distractors = distractors[distractors['Products'].str.lower().str.strip().str.split(';').apply(\n",
    "                    lambda x: set(x) != set_repr and len(set_repr.intersection(x)) > 0\n",
    "                )]\n",
    "                distractors['options'] = distractors['Products'].str.replace(';', '; ')\n",
    "                attr = attr.replace(';', '; ')\n",
    "                \n",
    "            elif question_column == 'Headquarters':\n",
    "                attr = np.random.choice(row[question_column].strip().split(';')).strip()\n",
    "                country = attr.split(',')[1].lower().strip()\n",
    "                distractors['options'] = distractors.Headquarters.str.split(';').apply(\n",
    "                    lambda x: [i.strip() for i in x if i.strip() != attr and i.split(',')[1].lower().strip() == country]\n",
    "                )\n",
    "                distractors = distractors[distractors['options'].str.len() > 0]\n",
    "                distractors['options'] = distractors.options.apply(np.random.choice)\n",
    "                \n",
    "            else:\n",
    "                raise\n",
    "            \n",
    "            distractors = distractors.drop_duplicates(subset='options')\n",
    "            if len(distractors) < n_options - 1:                    \n",
    "                continue\n",
    "\n",
    "            distractors = distractors.iloc[np.random.choice(len(distractors), size=n_options - 1, replace=False)]\n",
    "            permutation = np.random.permutation(n_options)\n",
    "            additional_features = {i: row[i] for i in hard_filters}\n",
    "            \n",
    "            indexes = [i, *distractors.index.tolist()]\n",
    "            indexes = [b for _, b in sorted(zip(permutation, indexes))]\n",
    "            \n",
    "            ## Attributive\n",
    "            choices = [attr, *distractors.options.tolist()]\n",
    "            choices = [str(b) for _, b in sorted(zip(permutation, choices))]\n",
    "            element = {\n",
    "                'question': question_template_a.format(col=col, company=company),\n",
    "                'choices': choices,\n",
    "                'answer': chr(65 + permutation[0]),\n",
    "                'answer_full': str(attr),\n",
    "                'category': 'attributive',\n",
    "                'column': col,\n",
    "                'reference': i,\n",
    "                'choices_reference': indexes,\n",
    "                **additional_features\n",
    "            }\n",
    "            element['query'] = template.render(element)\n",
    "            questions.append(element)\n",
    "\n",
    "            ## Identitial\n",
    "            choices = [company, *distractors[company_column].tolist()]\n",
    "            choices = [str(b) for _, b in sorted(zip(permutation, choices))]\n",
    "            element = {\n",
    "                'question': question_template_b.format(attr=attr, col=col),\n",
    "                'choices': choices,\n",
    "                'answer': chr(65 + permutation[0]),\n",
    "                'answer_full': company,\n",
    "                'category': 'identitial',\n",
    "                'column': col,\n",
    "                'reference': i,\n",
    "                'choices_reference': indexes,\n",
    "                **additional_features\n",
    "            }\n",
    "            element['query'] = template.render(element)\n",
    "            questions.append(element)\n",
    "    \n",
    "    \n",
    "    return pd.DataFrame.from_records(questions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fc995775-7073-4e3a-9fb6-d24b7fe5dbc4",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-10T21:34:17.836429Z",
     "iopub.status.busy": "2026-02-10T21:34:17.836115Z",
     "iopub.status.idle": "2026-02-10T21:34:50.854575Z",
     "shell.execute_reply": "2026-02-10T21:34:50.853832Z",
     "shell.execute_reply.started": "2026-02-10T21:34:17.836411Z"
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 1703/1703 [00:06<00:00, 270.50it/s]\n",
      "100%|██████████| 1902/1902 [00:13<00:00, 139.26it/s]\n",
      "100%|██████████| 1619/1619 [00:06<00:00, 263.62it/s]\n",
      "100%|██████████| 1074/1074 [00:03<00:00, 292.48it/s]\n",
      "100%|██████████| 1896/1896 [00:03<00:00, 615.61it/s]\n"
     ]
    }
   ],
   "source": [
    "question_template_a = 'What is the {col} for {company}?'\n",
    "question_template_b = '\"{attr}\" is the {col} for which company?'\n",
    "questions_df = generate_questions(\n",
    "    df=df,\n",
    "    company_column='Company',\n",
    "    question_columns=['Sector', 'Headquarters', 'Key People', 'Products', 'Founding Year'],\n",
    "    hard_filters=['IndexName'],\n",
    "    template=query_template,\n",
    "    n_options=4,\n",
    "    seed=42\n",
    ")\n",
    "questions_df.to_parquet('../dataset/data/questions/questions.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9eb399e-d77b-4a35-a7a2-60c906bef745",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "181a77ee-7bbf-4a6c-b641-1ef44ca283b0",
   "metadata": {},
   "source": [
    "## Basic Question"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c247994-5cf8-4d7d-b191-904d940a335f",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-11T03:40:43.283775Z",
     "iopub.status.busy": "2026-02-11T03:40:43.283418Z"
    },
    "scrolled": true,
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 15454/15454 [00:00<00:00, 464214.78it/s]\n",
      "100%|██████████| 15454/15454 [00:00<00:00, 522117.30it/s]\n",
      "100%|██████████| 15454/15454 [00:00<00:00, 27664.97it/s]\n",
      "100%|██████████| 15454/15454 [00:00<00:00, 29832.51it/s]\n",
      " 65%|██████▍   | 9968/15454 [53:58<53:15,  1.72it/s]   "
     ]
    }
   ],
   "source": [
    "questions_df = pd.read_parquet('../dataset/data/questions/questions.parquet')\n",
    "\n",
    "# Llamas\n",
    "resp_df = pd.DataFrame.from_records([\n",
    "    llm_call(system_prompt, row.query, 'dsp.llama-3.1-8b-instruct')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "], index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/llama8b.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records([\n",
    "    llm_call(system_prompt, row.query, 'dsp.llama-3.1-70b-instruct')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "], index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/llama70b.parquet')\n",
    "\n",
    "\n",
    "# GPT\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-nano')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "), index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/gpt5nano.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-mini')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "), index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/gpt5mini.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "), index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/gpt5.parquet')\n",
    "\n",
    "\n",
    "# Claude\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=8, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'claude-sonnet-4')\n",
    "    for row in tqdm(questions_df.itertuples(), total=len(questions_df), position=0)\n",
    "), index=questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/baseline/claude4.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e169c157-0471-4af0-8be3-315e6503e979",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-11T15:25:49.968801Z",
     "iopub.status.busy": "2026-02-11T15:25:49.968435Z",
     "iopub.status.idle": "2026-02-11T15:25:50.007749Z",
     "shell.execute_reply": "2026-02-11T15:25:50.007213Z",
     "shell.execute_reply.started": "2026-02-11T15:25:49.968783Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bf3823df",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/experiments/perform_company_quizes_distraction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e09d3786-bf5f-4bda-8c77-cb30c8c68bed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:07.831901Z",
     "iopub.status.busy": "2026-02-20T15:39:07.831780Z",
     "iopub.status.idle": "2026-02-20T15:39:09.102434Z",
     "shell.execute_reply": "2026-02-20T15:39:09.101842Z",
     "shell.execute_reply.started": "2026-02-20T15:39:07.831887Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "import numpy as np\n",
    "import warnings\n",
    "import backoff\n",
    "import tomli\n",
    "\n",
    "from joblib import Parallel, delayed\n",
    "from functools import cache\n",
    "from tqdm import tqdm\n",
    "from jinja2 import Template\n",
    "from openai import OpenAI\n",
    "from httpx import (Client, Timeout)\n",
    "from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter\n",
    "\n",
    "conf = tomli.load(open('../config.toml', 'rb'))\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6e62872-d9d4-4a5d-b582-3d19b91e7a45",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae52cba8-9e34-41c4-bb74-b563f8c70910",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:09.103989Z",
     "iopub.status.busy": "2026-02-20T15:39:09.103606Z",
     "iopub.status.idle": "2026-02-20T15:39:09.406706Z",
     "shell.execute_reply": "2026-02-20T15:39:09.406139Z",
     "shell.execute_reply.started": "2026-02-20T15:39:09.103971Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "os.environ[\"REQUESTS_CA_BUNDLE\"] = '../resources/CABundle.pem'\n",
    "os.environ[\"SSL_CERT_FILE\"] = '../resources/CABundle.pem'\n",
    "df = pd.read_parquet('../dataset/data/enriched.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bd8b3f7-b8da-47db-80e3-905819c84923",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "fdcbb80f-e6e2-4897-aa29-1d9a4c9368cf",
   "metadata": {
    "tags": []
   },
   "source": [
    "## LLM Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f61c27a-42da-4dc3-a268-f0a5600ddc97",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.400639Z",
     "iopub.status.busy": "2026-02-20T15:39:11.400259Z",
     "iopub.status.idle": "2026-02-20T15:39:11.428849Z",
     "shell.execute_reply": "2026-02-20T15:39:11.428322Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.400620Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "client = OpenAI(\n",
    "    http_client=Client(\n",
    "        auth=HTTPXAdapter(\n",
    "            auth_client=AuthClient(\n",
    "                role_account_username=conf['llm']['auth']['username'],\n",
    "                role_account_password=conf['llm']['auth']['password'],\n",
    "            )\n",
    "        ),\n",
    "        timeout=Timeout(120),\n",
    "    ),\n",
    "    base_url='https://llm.dev.bloomberg.com/v1',\n",
    "    api_key=True,\n",
    "    max_retries=0\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1f82c164-5d8a-40ad-b979-606727b95c10",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.759958Z",
     "iopub.status.busy": "2026-02-20T15:39:11.759595Z",
     "iopub.status.idle": "2026-02-20T15:39:11.764335Z",
     "shell.execute_reply": "2026-02-20T15:39:11.763840Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.759941Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "system_prompt = \"\"\"You are a helpful AI assistant. Answer each question factually and concisely.\"\"\"\n",
    "\n",
    "@cache\n",
    "@backoff.on_exception(\n",
    "    backoff.expo,\n",
    "    Exception,\n",
    "    max_tries=10,\n",
    "    max_time=61,\n",
    "    jitter=backoff.full_jitter\n",
    ")\n",
    "def llm_call(sys_p, p, m):\n",
    "    response = client.chat.completions.create(\n",
    "        model=m,\n",
    "        messages=[\n",
    "            {\"role\": \"system\", \"content\": sys_p},\n",
    "            {\"role\": \"user\", \"content\": p},\n",
    "        ],\n",
    "        seed=42,\n",
    "        response_format={\"type\": \"json_object\"}\n",
    "    ).choices[0].message.content\n",
    "    idx = response.rfind('{')\n",
    "    return json.loads(response[idx:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0422c4c0-37d4-4512-a2de-fd12ea83c84b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:13.212715Z",
     "iopub.status.busy": "2026-02-20T15:39:13.212347Z",
     "iopub.status.idle": "2026-02-20T15:39:13.219521Z",
     "shell.execute_reply": "2026-02-20T15:39:13.219006Z",
     "shell.execute_reply.started": "2026-02-20T15:39:13.212697Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "query_template = Template(\"\"\"{{ question }}\n",
    "{% for choice in choices %}{{ ('ABCDEFGHIJKLMNOPQRSTUVWXYZ'[loop.index0]) }}) {{ choice }}\\n{% endfor %}\n",
    "Select the most appropriate choice and respond with only one of {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[:choices | length - 1] | join(', ') }}, or {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[choices | length - 1] }} \\\n",
    "as a json object like { \"response\": \"A\" }.\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cbd2bb9-5598-48a4-bb84-bf2a5a37a093",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "8dee550b-5b90-4737-a999-7a930b5e324b",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Distraction Context"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5e4e97bc-9126-47a6-b3f6-339ee822068e",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:40.328484Z",
     "iopub.status.busy": "2026-02-20T15:39:40.328137Z",
     "iopub.status.idle": "2026-02-20T15:39:41.220359Z",
     "shell.execute_reply": "2026-02-20T15:39:41.219753Z",
     "shell.execute_reply.started": "2026-02-20T15:39:40.328468Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "def add_dist_context(row, ref_df, template):\n",
    "    props = row._asdict()\n",
    "    idx = np.random.choice([i for i in row.choices_reference if i != row.reference])\n",
    "    summary = ref_df.loc[idx].Summary\n",
    "    props['question'] = f'Context: {summary}\\n{row.question}'\n",
    "    props['query'] = template.render(props)\n",
    "    props['fake_answer'] = 'ABCD'[list(row.choices_reference).index(idx)]\n",
    "    return props\n",
    "\n",
    "\n",
    "questions_df = pd.read_parquet('../dataset/data/questions/questions.parquet')\n",
    "dist_rag_questions_df = pd.DataFrame.from_records([\n",
    "    add_dist_context(row, df, query_template) for row in questions_df.itertuples() if row.category == 'attributive'\n",
    "]).set_index('Index')\n",
    "dist_rag_questions_df.to_parquet('../dataset/data/questions/dist_rag_questions.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8cf7f98-9f76-4889-8ccd-68801d961b9e",
   "metadata": {
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "dist_rag_questions_df = pd.read_parquet('../dataset/data/questions/dist_rag_questions.parquet')\n",
    "\n",
    "# Llamas\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=4, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-8b-instruct')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/llama8b.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=4, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-70b-instruct')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/llama70b.parquet')\n",
    "\n",
    "\n",
    "# GPT\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-nano')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/gpt5nano.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-mini')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/gpt5mini.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/gpt5.parquet')\n",
    "\n",
    "\n",
    "# Claude\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=6, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'claude-sonnet-4')\n",
    "    for row in tqdm(dist_rag_questions_df.itertuples(), total=len(dist_rag_questions_df), position=0)\n",
    "), index=dist_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/dist_rag/claude4.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "33064377-7ec3-46b1-bdb4-1c87b53dd791",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11de7c7c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/experiments/perform_company_quizes_misled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e09d3786-bf5f-4bda-8c77-cb30c8c68bed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:07.831901Z",
     "iopub.status.busy": "2026-02-20T15:39:07.831780Z",
     "iopub.status.idle": "2026-02-20T15:39:09.102434Z",
     "shell.execute_reply": "2026-02-20T15:39:09.101842Z",
     "shell.execute_reply.started": "2026-02-20T15:39:07.831887Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "import numpy as np\n",
    "import warnings\n",
    "import backoff\n",
    "import tomli\n",
    "\n",
    "from joblib import Parallel, delayed\n",
    "from functools import cache\n",
    "from tqdm import tqdm\n",
    "from jinja2 import Template\n",
    "from openai import OpenAI\n",
    "from httpx import (Client, Timeout)\n",
    "from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter\n",
    "\n",
    "conf = tomli.load(open('../config.toml', 'rb'))\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6e62872-d9d4-4a5d-b582-3d19b91e7a45",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae52cba8-9e34-41c4-bb74-b563f8c70910",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:09.103989Z",
     "iopub.status.busy": "2026-02-20T15:39:09.103606Z",
     "iopub.status.idle": "2026-02-20T15:39:09.406706Z",
     "shell.execute_reply": "2026-02-20T15:39:09.406139Z",
     "shell.execute_reply.started": "2026-02-20T15:39:09.103971Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "os.environ[\"REQUESTS_CA_BUNDLE\"] = '../resources/CABundle.pem'\n",
    "os.environ[\"SSL_CERT_FILE\"] = '../resources/CABundle.pem'\n",
    "df = pd.read_parquet('../dataset/data/enriched.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bd8b3f7-b8da-47db-80e3-905819c84923",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "fdcbb80f-e6e2-4897-aa29-1d9a4c9368cf",
   "metadata": {
    "tags": []
   },
   "source": [
    "## LLM Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f61c27a-42da-4dc3-a268-f0a5600ddc97",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.400639Z",
     "iopub.status.busy": "2026-02-20T15:39:11.400259Z",
     "iopub.status.idle": "2026-02-20T15:39:11.428849Z",
     "shell.execute_reply": "2026-02-20T15:39:11.428322Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.400620Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "client = OpenAI(\n",
    "    http_client=Client(\n",
    "        auth=HTTPXAdapter(\n",
    "            auth_client=AuthClient(\n",
    "                role_account_username=conf['llm']['auth']['username'],\n",
    "                role_account_password=conf['llm']['auth']['password'],\n",
    "            )\n",
    "        ),\n",
    "        timeout=Timeout(120),\n",
    "    ),\n",
    "    base_url='https://llm.dev.bloomberg.com/v1',\n",
    "    api_key=True,\n",
    "    max_retries=0\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1f82c164-5d8a-40ad-b979-606727b95c10",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.759958Z",
     "iopub.status.busy": "2026-02-20T15:39:11.759595Z",
     "iopub.status.idle": "2026-02-20T15:39:11.764335Z",
     "shell.execute_reply": "2026-02-20T15:39:11.763840Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.759941Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "system_prompt = \"\"\"You are a helpful AI assistant. Answer each question factually and concisely.\"\"\"\n",
    "\n",
    "@cache\n",
    "@backoff.on_exception(\n",
    "    backoff.expo,\n",
    "    Exception,\n",
    "    max_tries=10,\n",
    "    max_time=61,\n",
    "    jitter=backoff.full_jitter\n",
    ")\n",
    "def llm_call(sys_p, p, m):\n",
    "    response = client.chat.completions.create(\n",
    "        model=m,\n",
    "        messages=[\n",
    "            {\"role\": \"system\", \"content\": sys_p},\n",
    "            {\"role\": \"user\", \"content\": p},\n",
    "        ],\n",
    "        seed=42,\n",
    "        response_format={\"type\": \"json_object\"}\n",
    "    ).choices[0].message.content\n",
    "    idx = response.rfind('{')\n",
    "    return json.loads(response[idx:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0422c4c0-37d4-4512-a2de-fd12ea83c84b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:13.212715Z",
     "iopub.status.busy": "2026-02-20T15:39:13.212347Z",
     "iopub.status.idle": "2026-02-20T15:39:13.219521Z",
     "shell.execute_reply": "2026-02-20T15:39:13.219006Z",
     "shell.execute_reply.started": "2026-02-20T15:39:13.212697Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "query_template = Template(\"\"\"{{ question }}\n",
    "{% for choice in choices %}{{ ('ABCDEFGHIJKLMNOPQRSTUVWXYZ'[loop.index0]) }}) {{ choice }}\\n{% endfor %}\n",
    "Select the most appropriate choice and respond with only one of {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[:choices | length - 1] | join(', ') }}, or {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[choices | length - 1] }} \\\n",
    "as a json object like { \"response\": \"A\" }.\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cbd2bb9-5598-48a4-bb84-bf2a5a37a093",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c00935a1-4ddb-40d8-9cf2-c147122122d1",
   "metadata": {},
   "source": [
    "## Misleading Context"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fdedc58-fd14-46ab-84a4-dfa191f434bb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def add_wrong_context(row, ref_df, template):\n",
    "    props = row._asdict()\n",
    "    idx = np.random.choice([i for i in row.choices_reference if i != row.reference])\n",
    "    summary = ref_df.loc[idx].AnnotatedSummary.replace('[COMPANY]', ref_df.loc[row.reference].Company)\n",
    "    props['question'] = f'Context: {summary}\\n{row.question}'\n",
    "    props['query'] = template.render(props)\n",
    "    props['fake_answer'] = 'ABCD'[list(row.choices_reference).index(idx)]\n",
    "    return props\n",
    "\n",
    "questions_df = pd.read_parquet('../dataset/data/questions/questions.parquet')\n",
    "fake_rag_questions_df = pd.DataFrame.from_records([\n",
    "    add_wrong_context(row, df, query_template) for row in questions_df.itertuples() if row.category == 'attributive'\n",
    "]).set_index('Index')\n",
    "fake_rag_questions_df.to_parquet('../dataset/data/questions/fake_rag_questions.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7922d468-f746-4834-9d51-f1a904211d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "fake_rag_questions_df = pd.read_parquet('../dataset/data/questions/fake_rag_questions.parquet')\n",
    "\n",
    "# Llamas\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=4, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-8b-instruct')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/llama8b.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=4, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-70b-instruct')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/llama70b.parquet')\n",
    "\n",
    "\n",
    "# GPT\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-nano')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/gpt5nano.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-mini')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/gpt5mini.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/gpt5.parquet')\n",
    "\n",
    "\n",
    "# Claude\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=6, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'claude-sonnet-4')\n",
    "    for row in tqdm(fake_rag_questions_df.itertuples(), total=len(fake_rag_questions_df), position=0)\n",
    "), index=fake_rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/fake_rag/claude4.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee9aaff1-a79b-4aa3-8ade-ebeb0fadedf4",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22f73ed6-016e-4643-9a44-ec39aaa2d47a",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-11T16:36:02.908522Z",
     "iopub.status.busy": "2026-02-11T16:36:02.908083Z",
     "iopub.status.idle": "2026-02-11T16:36:02.947945Z",
     "shell.execute_reply": "2026-02-11T16:36:02.947413Z",
     "shell.execute_reply.started": "2026-02-11T16:36:02.908503Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/experiments/perform_company_quizes_perfect_context.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e09d3786-bf5f-4bda-8c77-cb30c8c68bed",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:07.831901Z",
     "iopub.status.busy": "2026-02-20T15:39:07.831780Z",
     "iopub.status.idle": "2026-02-20T15:39:09.102434Z",
     "shell.execute_reply": "2026-02-20T15:39:09.101842Z",
     "shell.execute_reply.started": "2026-02-20T15:39:07.831887Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "import numpy as np\n",
    "import warnings\n",
    "import backoff\n",
    "import tomli\n",
    "\n",
    "from joblib import Parallel, delayed\n",
    "from functools import cache\n",
    "from tqdm import tqdm\n",
    "from jinja2 import Template\n",
    "from openai import OpenAI\n",
    "from httpx import (Client, Timeout)\n",
    "from bloomberg.mlp.auth_client import AuthClient, HTTPXAdapter\n",
    "\n",
    "conf = tomli.load(open('../config.toml', 'rb'))\n",
    "warnings.simplefilter('ignore')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6e62872-d9d4-4a5d-b582-3d19b91e7a45",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae52cba8-9e34-41c4-bb74-b563f8c70910",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:09.103989Z",
     "iopub.status.busy": "2026-02-20T15:39:09.103606Z",
     "iopub.status.idle": "2026-02-20T15:39:09.406706Z",
     "shell.execute_reply": "2026-02-20T15:39:09.406139Z",
     "shell.execute_reply.started": "2026-02-20T15:39:09.103971Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "os.environ[\"REQUESTS_CA_BUNDLE\"] = '../resources/CABundle.pem'\n",
    "os.environ[\"SSL_CERT_FILE\"] = '../resources/CABundle.pem'\n",
    "df = pd.read_parquet('../dataset/data/enriched.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8bd8b3f7-b8da-47db-80e3-905819c84923",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "fdcbb80f-e6e2-4897-aa29-1d9a4c9368cf",
   "metadata": {
    "tags": []
   },
   "source": [
    "## LLM Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f61c27a-42da-4dc3-a268-f0a5600ddc97",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.400639Z",
     "iopub.status.busy": "2026-02-20T15:39:11.400259Z",
     "iopub.status.idle": "2026-02-20T15:39:11.428849Z",
     "shell.execute_reply": "2026-02-20T15:39:11.428322Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.400620Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "client = OpenAI(\n",
    "    http_client=Client(\n",
    "        auth=HTTPXAdapter(\n",
    "            auth_client=AuthClient(\n",
    "                role_account_username=conf['llm']['auth']['username'],\n",
    "                role_account_password=conf['llm']['auth']['password'],\n",
    "            )\n",
    "        ),\n",
    "        timeout=Timeout(120),\n",
    "    ),\n",
    "    base_url='https://llm.dev.bloomberg.com/v1',\n",
    "    api_key=True,\n",
    "    max_retries=0\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "1f82c164-5d8a-40ad-b979-606727b95c10",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:11.759958Z",
     "iopub.status.busy": "2026-02-20T15:39:11.759595Z",
     "iopub.status.idle": "2026-02-20T15:39:11.764335Z",
     "shell.execute_reply": "2026-02-20T15:39:11.763840Z",
     "shell.execute_reply.started": "2026-02-20T15:39:11.759941Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "system_prompt = \"\"\"You are a helpful AI assistant. Answer each question factually and concisely.\"\"\"\n",
    "\n",
    "@cache\n",
    "@backoff.on_exception(\n",
    "    backoff.expo,\n",
    "    Exception,\n",
    "    max_tries=10,\n",
    "    max_time=61,\n",
    "    jitter=backoff.full_jitter\n",
    ")\n",
    "def llm_call(sys_p, p, m):\n",
    "    response = client.chat.completions.create(\n",
    "        model=m,\n",
    "        messages=[\n",
    "            {\"role\": \"system\", \"content\": sys_p},\n",
    "            {\"role\": \"user\", \"content\": p},\n",
    "        ],\n",
    "        seed=42,\n",
    "        response_format={\"type\": \"json_object\"}\n",
    "    ).choices[0].message.content\n",
    "    idx = response.rfind('{')\n",
    "    return json.loads(response[idx:])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0422c4c0-37d4-4512-a2de-fd12ea83c84b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-20T15:39:13.212715Z",
     "iopub.status.busy": "2026-02-20T15:39:13.212347Z",
     "iopub.status.idle": "2026-02-20T15:39:13.219521Z",
     "shell.execute_reply": "2026-02-20T15:39:13.219006Z",
     "shell.execute_reply.started": "2026-02-20T15:39:13.212697Z"
    },
    "tags": [],
    "trusted": true
   },
   "outputs": [],
   "source": [
    "query_template = Template(\"\"\"{{ question }}\n",
    "{% for choice in choices %}{{ ('ABCDEFGHIJKLMNOPQRSTUVWXYZ'[loop.index0]) }}) {{ choice }}\\n{% endfor %}\n",
    "Select the most appropriate choice and respond with only one of {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[:choices | length - 1] | join(', ') }}, or {{ 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'[choices | length - 1] }} \\\n",
    "as a json object like { \"response\": \"A\" }.\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9cbd2bb9-5598-48a4-bb84-bf2a5a37a093",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "9a2f3a6f-6137-4d59-9e51-df7f9abc12d2",
   "metadata": {},
   "source": [
    "## With Context"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7643565-4355-4181-9cde-d871a838859b",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2026-02-11T15:05:36.423683Z",
     "iopub.status.busy": "2026-02-11T15:05:36.423195Z",
     "iopub.status.idle": "2026-02-11T15:05:37.187468Z",
     "shell.execute_reply": "2026-02-11T15:05:37.186858Z",
     "shell.execute_reply.started": "2026-02-11T15:05:36.423664Z"
    },
    "tags": []
   },
   "outputs": [],
   "source": [
    "def add_context(row, ref_df, template):\n",
    "    props = row._asdict()\n",
    "    \n",
    "    if row.category == 'identitial':\n",
    "        props['choices'] = [ref_df.loc[ref].Summary for ref in row.choices_reference]    \n",
    "    else:        \n",
    "        props['question'] = f'Context: {ref_df.loc[row.reference].Summary}\\n{row.question}'\n",
    "    \n",
    "    props['query'] = template.render(props)\n",
    "    return props\n",
    "\n",
    "\n",
    "questions_df = pd.read_parquet('../dataset/data/questions/questions.parquet')\n",
    "rag_questions_df = pd.DataFrame.from_records([\n",
    "    add_context(row, df, query_template) for row in questions_df.itertuples() if row.category == 'attributive'\n",
    "]).set_index('Index')\n",
    "\n",
    "rag_questions_df.to_parquet('../dataset/data/questions/rag_questions.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06a00d0b-a6bd-4089-9419-78accbf9e2c1",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "rag_questions_df = pd.read_parquet('../dataset/data/questions/rag_questions.parquet')\n",
    "\n",
    "# Llamas\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=2, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-8b-instruct')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/llama8b.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=2, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'dsp.llama-3.1-70b-instruct')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/llama70b.parquet')\n",
    "\n",
    "\n",
    "# GPT\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-nano')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/gpt5nano.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5-mini')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/gpt5mini.parquet')\n",
    "\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=16, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'gpt-5')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/gpt5.parquet')\n",
    "\n",
    "\n",
    "# Claude\n",
    "resp_df = pd.DataFrame.from_records(Parallel(n_jobs=8, prefer='threads')(\n",
    "    delayed(llm_call)(system_prompt, row.query, 'claude-sonnet-4')\n",
    "    for row in tqdm(rag_questions_df.itertuples(), total=len(rag_questions_df), position=0)\n",
    "), index=rag_questions_df.index).sort_index(axis=1)\n",
    "resp_df.to_parquet('../results/companies/rag/claude4.parquet')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f8d15c1-e58f-4dc0-8cf3-4bdf66b4b2b4",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "33064377-7ec3-46b1-bdb4-1c87b53dd791",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/code/geobias-main/main.py <==
def main():
    print("Hello from geobias!")


if __name__ == "__main__":
    main()

